Stability from graph symmetrisation arguments with applications to inducibility

We present a sufficient condition for the stability property of extremal graph problems that can be solved via Zykov's symmetrisation. Our criterion is stated in terms of an analytic limit version of the problem. We show that, for example, it applies to the inducibility problem for an arbitrary complete bipartite graph $B$, which asks for the maximum number of induced copies of $B$ in an $n$-vertex graph, and to the inducibility problem for $K_{2,1,1,1}$ and $K_{3,1,1}$, the only complete partite graphs on at most five vertices for which the problem was previously open.

==> anc/2111.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    149153,       2973]
NotebookOptionsPosition[    142868,       2864]
NotebookOutlinePosition[    143232,       2880]
CellTagsIndexPosition[    143189,       2877]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "we", " ", "maximise", " ", "induced", " ", "hom", " ", "density", " ", 
    "of", " ", "K_", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], " ", "in", " ", "K_", 
    RowBox[{"{", "yn", "}"}], "*", 
    RowBox[{"K", "^", "l_"}], 
    RowBox[{"{", 
     RowBox[{"pn", ",", "...", ",", "pn"}], "}"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"where", " ", "y"}], "+", 
     RowBox[{"l", "*", "p"}]}], "=", "1"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.797996502715452*^9, 3.797996569246581*^9}, {
  3.797997394558701*^9, 3.797997438844449*^9}, {3.79974161013909*^9, 
  3.7997416156425877`*^9}, {3.8082188450833063`*^9, 3.808218851068314*^9}, {
  3.8129389558195066`*^9, 3.812939007356251*^9}, {3.81293978219695*^9, 
  3.8129398112742662`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"92948acc-158f-4e59-a388-d37e388c0aff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "=."}], ";", 
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"y_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "y"}], ")"}], "/", "l"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"120", "*", "l", "*", 
      RowBox[{
       RowBox[{"p", "^", "2"}], "/", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "p"}], ")"}], "^", "3"}], "/", "6"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "-", "1"}], ")"}], "*", " ", 
         RowBox[{
          RowBox[{"p", "^", "2"}], "/", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", "p"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "-", "1"}], ")"}], "*", 
         RowBox[{
          RowBox[{"p", "^", "3"}], "/", "6"}]}]}], ")"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.79799848847169*^9, 3.797998576713004*^9}, {
  3.798003846102968*^9, 3.798003880943898*^9}, {3.8082188753640614`*^9, 
  3.808218877852995*^9}, {3.808218918701145*^9, 3.808218920564555*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"d4fb37fb-2166-4a9a-93e0-597a06ef837a"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"let", " ", "us", " ", "double"}], "-", 
   RowBox[{
   "check", " ", "that", " ", "the", " ", "formula", " ", "for", " ", "h", 
    " ", "is", " ", "correct"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8129402020106287`*^9, 3.81294022458327*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"62fa7aba-7349-4fd4-8b9e-865801c19c30"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"the", " ", "two", " ", "non"}], "-", 
    RowBox[{
    "adjacent", " ", "vertices", " ", "go", " ", "into", " ", "the", " ", 
     "same", " ", "non"}], "-", 
    RowBox[{"clique", " ", "part"}]}], ";", " ", 
   RowBox[{
   "let", " ", "us", " ", "write", " ", "the", " ", "probability", " ", "of", 
    " ", "putting", " ", "the", " ", "3", " ", "remaining", " ", "vertices", 
    " ", "in", " ", "two", " ", "different", " ", "ways", " ", "to", " ", 
    "see", " ", "we", " ", "get", " ", "the", " ", "same", " ", "answer"}], 
   ";", " ", 
   RowBox[{
   "first", " ", "let", " ", "m", " ", "be", " ", "the", " ", "number", " ", 
    "of", " ", "vertices", " ", "that", " ", "go", " ", "into", " ", "clique",
     " ", "part"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.797996585124517*^9, 3.7979966357303762`*^9}, {
  3.797996690677883*^9, 3.7979967144779453`*^9}, {3.79799681681507*^9, 
  3.797996888862853*^9}, {3.797997458115512*^9, 3.7979974670026417`*^9}, {
  3.8129406886386147`*^9, 3.8129406897718487`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"90a6c12d-1d05-417f-9c12-9023b7a462c9"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "bad", " ", "assignments", " ", "when", " ", "some", " ", "two", " ", "go",
     " ", "into", " ", "the", " ", "same", " ", "non"}], "-", 
   RowBox[{"clique", " ", "part"}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.797996930535843*^9, 3.7979970021043367`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"4aad280b-d704-4ce1-9303-db1698de7458"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h2", "[", 
   RowBox[{"y_", ",", "l_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}], "/", "l"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"120", "*", "l", "*", 
     RowBox[{
      RowBox[{"p", "^", "2"}], "/", "2"}], "*", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"l", "-", "1"}], ",", "m"}], "]"}], "*", 
        RowBox[{"p", "^", "m"}], "*", 
        RowBox[{
         RowBox[{"y", "^", 
          RowBox[{"(", 
           RowBox[{"3", "-", "m"}], ")"}]}], "/", 
         RowBox[{"Factorial", "[", 
          RowBox[{"3", "-", "m"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"l", "-", "1"}], ",", "3"}], "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.726924272822914*^9, 3.7269243940449047`*^9}, {
   3.726924585143412*^9, 3.726924607272328*^9}, 3.726990695951868*^9, 
   3.7980038673488817`*^9, {3.808218855791259*^9, 3.808218861220789*^9}, {
   3.8082189138126183`*^9, 3.808218913916916*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"d56d789e-438c-43a9-9d15-aca56acec127"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"y", ",", "l"}], "]"}], "-", 
     RowBox[{"h2", "[", 
      RowBox[{"y", ",", "l"}], "]"}]}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.797998609351384*^9, 3.797998624368765*^9}, {
  3.798003861195612*^9, 3.7980038615928926`*^9}, {3.80821888189876*^9, 
  3.808218883804274*^9}, {3.808218924124077*^9, 3.8082189263079348`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"0cebde0d-be9a-4697-b567-3691751b4f00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7979986246351233`*^9, 3.7979986308550453`*^9}, 
   3.797998707811397*^9, {3.798003858852269*^9, 3.7980038831039257`*^9}, 
   3.8078525247330093`*^9, 3.807852559385812*^9, 3.80785260285815*^9, 
   3.807852656197448*^9, {3.808219134967022*^9, 3.8082191476763783`*^9}, 
   3.808221683300208*^9, 3.812938938376328*^9, 3.8129425900869417`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"a2f4eef7-64c8-4702-8521-365319181e2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"h", "[", 
  RowBox[{"0", ",", "8"}], "]"}]], "Input",
 CellChangeTimes->{{3.798009178891458*^9, 3.798009186201014*^9}, {
  3.7980092396192703`*^9, 3.798009247173637*^9}, {3.808218928861599*^9, 
  3.8082189289316797`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"f2d4609b-569d-439d-9dff-bc995ce68d72"],

Cell[BoxData[
 FractionBox["525", "1024"]], "Output",
 CellChangeTimes->{{3.798009182361898*^9, 3.798009186723472*^9}, 
   3.7980092414677563`*^9, 3.798009955662175*^9, 3.807852524744293*^9, 
   3.807852559398896*^9, 3.807852602868772*^9, 3.807852656210388*^9, {
   3.808219140294012*^9, 3.808219147707015*^9}, 3.8082216833221617`*^9, 
   3.812938938388893*^9, 3.8129425901166058`*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"d5626c1e-e71e-4753-ae72-da8ba2e973ee"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Steps", ":", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "i", ")"}], " ", "for", " ", "each", " ", "l"}], ">=", 
      "8"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"y", ",", "l"}], "]"}], " ", "is", " ", "strictly", " ", 
     "decreasing", " ", 
     RowBox[{"in", " ", "[", 
      RowBox[{"0", ",", "1"}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "ii", ")"}], " ", "for", " ", "l"}], ">", 
     RowBox[{"9", " ", 
      RowBox[{"h", "[", 
       RowBox[{"0", ",", "l"}], "]"}]}], "<", 
     RowBox[{"h", "[", 
      RowBox[{"0", ",", "8"}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "iii", ")"}], " ", "for", " ", "all", " ", "l"}], "<", 
     RowBox[{"8", " ", "and", " ", "y"}]}], ",", " ", 
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"y", ",", "l"}], "]"}], "<", 
     RowBox[{"h", "[", 
      RowBox[{"0", ",", "8"}], "]"}]}]}], "\[IndentingNewLine]", "*)"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.798009096134746*^9, 3.798009173573187*^9}, 
   3.798009948291556*^9, {3.808218943389526*^9, 3.8082189497313147`*^9}, {
   3.812939969642137*^9, 3.812940040246148*^9}, {3.812940072538583*^9, 
   3.81294012764037*^9}, {3.812940620476617*^9, 3.812940624347115*^9}, {
   3.8129408975261374`*^9, 3.812940911739862*^9}, {3.812940955301527*^9, 
   3.81294095802101*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"44ec17ff-a8b7-422b-b9a8-36cf36a0349e"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Step", " ", 
     RowBox[{"(", "i", ")"}]}], ":", " ", 
    RowBox[{
     RowBox[{"for", " ", "each", " ", "l"}], ">=", "8"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"y", ",", "l"}], "]"}], " ", "is", " ", "strictly", " ", 
    "decreasing", " ", 
    RowBox[{"in", " ", "[", 
     RowBox[{"0", ",", "1"}], "]"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.812940157025407*^9, 3.812940167072462*^9}, {
  3.812940914003902*^9, 3.8129409157956343`*^9}, {3.812940959565189*^9, 
  3.812940962332752*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"be834c55-0e44-4f2b-b2a4-8fed669bbe23"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"y", ",", "l"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "8", ",", "20"}], "}"}]}], "]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.726924848090026*^9, 3.726924859986261*^9}, {
  3.798003942045164*^9, 3.7980039450448112`*^9}, {3.798009973646159*^9, 
  3.7980099778673973`*^9}, {3.808218898862282*^9, 3.808218900748211*^9}, {
  3.8082189400842037`*^9, 3.8082189401482477`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"ba142b5f-e6a0-4942-9d43-64b635f17aca"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVknc81e0bxyWZRWgZJRmhjGTT+WQUGZWd7BVpEBKKVAiVlaQlGUXFUaSM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       "]], 
      LineBox[CompressedData["
1:eJwVk3k4lAsDxRWFbIm4ypKt7Lmuq5TmVJStaIRRF4PI0GIpaSEULkrUVblC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       "]], LineBox[CompressedData["
1:eJwVlGk8lAsDxcdyMyj7koQrEqLkSkrmtMoWUS5JyprmVkK9IssotCCuylay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       "]], LineBox[CompressedData["
1:eJwVlGk41AsDxcdSyGVsJUvJvkRE2ao5CQnpXluqK1tEKiFFYookoUtyUSEl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       "]], LineBox[CompressedData["
1:eJwVUmk0lgsDtJUtu7jIRfZEkoTqnUSypezV1WuJEm1UhAqF7IQiFCVcuZZr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       "]], LineBox[CompressedData["
1:eJwVVnk01QsXFTJEdBWFSiRzkUQZ7kaSIZIhFZVkypAhHnpkCGlAg0qGTKXp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       "]], LineBox[CompressedData["
1:eJwVUmk0VQsDvYaMRZdUKmTKlPJU0nQ2kgxFplCGjElJSY+KRPRIoghPxgwl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       "]], LineBox[CompressedData["
1:eJwVknk4lAsDxW2FCg0qS0K2JJGQrTmVpSzpktKVLSYJCaFbtkhukagk2SMk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       "]], LineBox[CompressedData["
1:eJwVk3k4lAsDxccuhcbWRbJkjUqSRM1JudZStuwpW1JXU/FFUbgoovqkrBUR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       "]], LineBox[CompressedData["
1:eJwVlHk01IsDxW1lksjSgryylbXkyZLe3EIYW9mypDCIyr48pci0KKl4kqQo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       "]], LineBox[CompressedData["
1:eJwVknk41HsDxcdSlrKlW6GyLymXXEuKOYVkCa8i6kpM9lDctCdKkohciaKU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       "]], LineBox[CompressedData["
1:eJwVkXk4lAsDxccWpdJkKRSNKCpLckVlDiU7XVtqkuxJiRG5SqRFG5dEROSi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       "]], LineBox[CompressedData["
1:eJwVkHc8FXoDxg8pSraUdW1aIpVROk/KprqSlCsiK8l2k4yUlFRUyOUKKQ0Z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       "]]},
     Annotation[#, "Charting`Private`Tag$75057#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.5126953104073654}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.726924851058264*^9, 3.7269248612424307`*^9}, 
   3.726990711719898*^9, 3.798003946282774*^9, {3.798009974836698*^9, 
   3.79800997904389*^9}, 3.807852526531814*^9, 3.807852560613596*^9, 
   3.80785260405202*^9, 3.8078526574591*^9, 3.808219148486535*^9, 
   3.808221684010914*^9, 3.812938939942512*^9, 3.81294259115858*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"c8a1e13e-79e8-4655-b1b2-29c2cfdb1c3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"l", "=."}], ";", 
  RowBox[{"Factor", "[", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"y", ",", "l"}], "]"}], ",", "y"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7980042365921373`*^9, 3.798004247815172*^9}, {
   3.798009277616378*^9, 3.7980092786296043`*^9}, {3.80821895224575*^9, 
   3.808218954483768*^9}, 3.812940644957073*^9},
 CellLabel->
  "In[129]:=",ExpressionUUID->"a1eec154-38e7-4cbc-a282-8c630e57cd9e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["l", "4"]], 
  RowBox[{"10", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "30"}], "+", 
     RowBox[{"49", " ", "l"}], "-", 
     RowBox[{"21", " ", 
      SuperscriptBox["l", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["l", "3"]}], "+", 
     RowBox[{"90", " ", "y"}], "-", 
     RowBox[{"123", " ", "l", " ", "y"}], "+", 
     RowBox[{"33", " ", 
      SuperscriptBox["l", "2"], " ", "y"}], "-", 
     RowBox[{"90", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"99", " ", "l", " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["l", "2"], " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["y", "3"]}], "-", 
     RowBox[{"25", " ", "l", " ", 
      SuperscriptBox["y", "3"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.798004241618341*^9, 3.798004248175235*^9}, 
   3.798009279655251*^9, 3.8078525265921507`*^9, 3.807852560772461*^9, 
   3.8078526042033367`*^9, 3.807852657566119*^9, 3.808219148509634*^9, 
   3.8082216840452213`*^9, 3.812938940054132*^9, 3.8129406462501917`*^9, 
   3.8129425912428503`*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"7bd238e4-7ff7-4011-a74f-f4561baea486"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"q", "=", 
  RowBox[{
   RowBox[{"-", "30"}], "+", 
   RowBox[{"49", " ", "l"}], "-", 
   RowBox[{"21", " ", 
    SuperscriptBox["l", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["l", "3"]}], "+", 
   RowBox[{"90", " ", "y"}], "-", 
   RowBox[{"123", " ", "l", " ", "y"}], "+", 
   RowBox[{"33", " ", 
    SuperscriptBox["l", "2"], " ", "y"}], "-", 
   RowBox[{"90", " ", 
    SuperscriptBox["y", "2"]}], "+", 
   RowBox[{"99", " ", "l", " ", 
    SuperscriptBox["y", "2"]}], "-", 
   RowBox[{"12", " ", 
    SuperscriptBox["l", "2"], " ", 
    SuperscriptBox["y", "2"]}], "+", 
   RowBox[{"30", " ", 
    SuperscriptBox["y", "3"]}], "-", 
   RowBox[{"25", " ", "l", " ", 
    SuperscriptBox["y", "3"]}]}]}]], "Input",
 CellChangeTimes->{{3.807852677954969*^9, 3.807852678598566*^9}, {
  3.808218965542802*^9, 3.8082189790840673`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"9f79144d-914d-4232-ac54-d82ca58ff6c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "30"}], "+", 
  RowBox[{"49", " ", "l"}], "-", 
  RowBox[{"21", " ", 
   SuperscriptBox["l", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["l", "3"]}], "+", 
  RowBox[{"90", " ", "y"}], "-", 
  RowBox[{"123", " ", "l", " ", "y"}], "+", 
  RowBox[{"33", " ", 
   SuperscriptBox["l", "2"], " ", "y"}], "-", 
  RowBox[{"90", " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"99", " ", "l", " ", 
   SuperscriptBox["y", "2"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["l", "2"], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"30", " ", 
   SuperscriptBox["y", "3"]}], "-", 
  RowBox[{"25", " ", "l", " ", 
   SuperscriptBox["y", "3"]}]}]], "Output",
 CellChangeTimes->{3.8078526796923656`*^9, 3.808219148531887*^9, 
  3.808221684066183*^9, 3.812938940067124*^9, 3.812942591255518*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"5bd9bae1-9e6e-4f64-8d4c-47a65b8f7ba2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"need", " ", "to", " ", "show", " ", "that", " ", "q"}], ">", 
   RowBox[{"0", " ", 
    RowBox[{"on", " ", "[", 
     RowBox[{"0", ",", "1"}], "]"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8078526930339603`*^9, 3.807852699384199*^9}, {
  3.812940933877357*^9, 3.812940935802041*^9}, {3.812941004185804*^9, 
  3.8129410063288794`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"55aaa03a-54af-4de9-a620-178b39725217"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"check", " ", "endpoints"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.812941024075453*^9, 3.812941031672825*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"fbeb5da8-a5f1-4b19-8d48-eadf2d2ef240"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"q", "/.", 
  RowBox[{"y", "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.807853214642194*^9, 3.8078532174902573`*^9}, {
  3.808218982102479*^9, 3.808218982187372*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"0f45ed12-d4bc-4c99-9543-ec9023bb1d00"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox["l", "3"]}]], "Output",
 CellChangeTimes->{3.8078532236539297`*^9, 3.808219148560198*^9, 
  3.808221684096743*^9, 3.8129389401046877`*^9, 3.812942591321574*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"e3ee8a6a-0eff-4206-bcf3-2caf55d3a3c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"q", "/.", 
    RowBox[{"y", "\[Rule]", "0"}]}], "/.", 
   RowBox[{"l", "\[Rule]", 
    RowBox[{"m", "+", "8"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8078531598369703`*^9, 3.8078531811742496`*^9}, {
  3.812941044717661*^9, 3.812941048632574*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"b21f6abf-081f-405f-9536-40284ee0f656"],

Cell[BoxData[
 RowBox[{"42", "+", 
  RowBox[{"97", " ", "m"}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["m", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["m", "3"]}]}]], "Output",
 CellChangeTimes->{{3.807853170403243*^9, 3.807853181429882*^9}, 
   3.808219148615243*^9, 3.808221684140896*^9, 3.812938940149068*^9, 
   3.812941049231583*^9, 3.812942591334344*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"84b0656b-13e9-4e78-ba93-18fc08504b80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qq", "=", 
  RowBox[{"D", "[", 
   RowBox[{"q", ",", "y"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.80785275145938*^9, 3.807852758776732*^9}, {
  3.8082189915021133`*^9, 3.8082189915957623`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"991f31b3-b288-49b0-92c6-4e5250c1251e"],

Cell[BoxData[
 RowBox[{"90", "-", 
  RowBox[{"123", " ", "l"}], "+", 
  RowBox[{"33", " ", 
   SuperscriptBox["l", "2"]}], "-", 
  RowBox[{"180", " ", "y"}], "+", 
  RowBox[{"198", " ", "l", " ", "y"}], "-", 
  RowBox[{"24", " ", 
   SuperscriptBox["l", "2"], " ", "y"}], "+", 
  RowBox[{"90", " ", 
   SuperscriptBox["y", "2"]}], "-", 
  RowBox[{"75", " ", "l", " ", 
   SuperscriptBox["y", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8078527551853933`*^9, 3.807852763679283*^9}, 
   3.807853383743019*^9, 3.808219148694746*^9, 3.808221684164208*^9, 
   3.812938940179914*^9, 3.81294259136371*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"c412093c-158f-4170-a4bd-4c46fa402518"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"qq", "/.", 
    RowBox[{"y", "\[Rule]", "0"}]}], "/.", 
   RowBox[{"l", "\[Rule]", 
    RowBox[{"m", "+", "8"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.80785340275885*^9, 3.807853414636722*^9}, {
  3.812941113930038*^9, 3.812941118863617*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"0ccc884a-ef25-4296-bf45-d3f874750e76"],

Cell[BoxData[
 RowBox[{"1218", "+", 
  RowBox[{"405", " ", "m"}], "+", 
  RowBox[{"33", " ", 
   SuperscriptBox["m", "2"]}]}]], "Output",
 CellChangeTimes->{{3.807853410191247*^9, 3.807853414971157*^9}, 
   3.808219148741439*^9, 3.808221684208746*^9, 3.812938940244381*^9, 
   3.8129411194475327`*^9, 3.8129425913744297`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"e9d9c554-30d1-49d3-9f42-f026013ae98d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qq", "/.", 
  RowBox[{"y", "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.807853461860148*^9, 3.807853482890876*^9}, {
  3.808218996605198*^9, 3.808218996675385*^9}, {3.812941137241066*^9, 
  3.812941137952709*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"5db0e1b4-e50d-4a3d-b140-ca858f9812dc"],

Cell[BoxData[
 RowBox[{"9", " ", 
  SuperscriptBox["l", "2"]}]], "Output",
 CellChangeTimes->{{3.8078534622973547`*^9, 3.807853483345261*^9}, 
   3.808219148765862*^9, 3.8082216842311163`*^9, 3.8129389402759457`*^9, 
   3.812941138415394*^9, 3.812942591406433*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"1310b28b-e947-42ff-aa7c-6eb56b988896"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Step", " ", 
    RowBox[{"(", "ii", ")"}]}], ":", " ", 
   RowBox[{
    RowBox[{"for", " ", "l"}], ">", 
    RowBox[{"9", " ", 
     RowBox[{"h", "[", 
      RowBox[{"0", ",", "l"}], "]"}]}], "<", 
    RowBox[{"h", "[", 
     RowBox[{"0", ",", "8"}], "]"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.812940337054514*^9, 3.812940343949025*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"4958ba20-a90d-4aa8-80ed-8bb27b3cf429"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"k", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"h", "[", 
    RowBox[{"0", ",", "l"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.812941204680871*^9, 3.8129412398866367`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"0f197665-99a0-4041-8c06-fb9eab35fa65"],

Cell[BoxData[
 FractionBox[
  RowBox[{"10", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "l"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "l"}], ")"}]}], 
  SuperscriptBox["l", "4"]]], "Output",
 CellChangeTimes->{{3.8129412263913813`*^9, 3.812941240212542*^9}, 
   3.812942591442684*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"d2405f3e-2e0a-43a6-baff-24664644b396"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"D", "[", 
   RowBox[{"k", ",", "l"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.808221617572319*^9, 3.808221651129438*^9}, {
  3.808221691251086*^9, 3.80822171942467*^9}, {3.812941172990368*^9, 
  3.812941174533078*^9}, {3.812941246930524*^9, 3.812941264919908*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"37e0029c-cca3-467b-b5dc-c9e7a95316db"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"10", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "24"}], "+", 
      RowBox[{"33", " ", "l"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["l", "2"]}], "+", 
      SuperscriptBox["l", "3"]}], ")"}]}], 
   SuperscriptBox["l", "5"]]}]], "Output",
 CellChangeTimes->{
  3.808221622002894*^9, 3.808221653380782*^9, {3.8082216842553997`*^9, 
   3.808221720560521*^9}, 3.8129389402889633`*^9, 3.8129411750341473`*^9, 
   3.812941265539873*^9, 3.8129425914542923`*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"22178981-b4a6-4e34-81bd-06727ef9afaa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"j", "=", " ", 
  RowBox[{
   RowBox[{"-", "24"}], "+", 
   RowBox[{"33", " ", "l"}], "-", 
   RowBox[{"12", " ", 
    SuperscriptBox["l", "2"]}], "+", 
   SuperscriptBox["l", "3"]}]}]], "Input",
 CellChangeTimes->{{3.8082217498350067`*^9, 3.808221754475049*^9}, {
  3.808221842666267*^9, 3.8082218536087017`*^9}, {3.812941287842696*^9, 
  3.812941288728628*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"5693a6fc-ec9d-4b9d-9636-34df3c3ae57d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "24"}], "+", 
  RowBox[{"33", " ", "l"}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["l", "2"]}], "+", 
  SuperscriptBox["l", "3"]}]], "Output",
 CellChangeTimes->{3.808221758679303*^9, 3.808221847040861*^9, 
  3.808221930377852*^9, 3.812938940324893*^9, 3.812941289511072*^9, 
  3.812942591481505*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"3f98bdf9-06dc-4072-aafb-59abc9cb62f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"j", "/.", 
   RowBox[{"l", "\[Rule]", 
    RowBox[{"m", "+", "9"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.808221769298369*^9, 3.808221789128771*^9}, {
  3.812941291651414*^9, 3.812941292128384*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"117862fb-790d-425b-9512-84ad612f4eba"],

Cell[BoxData[
 RowBox[{"30", "+", 
  RowBox[{"60", " ", "m"}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["m", "2"]}], "+", 
  SuperscriptBox["m", "3"]}]], "Output",
 CellChangeTimes->{{3.808221784402944*^9, 3.808221791345602*^9}, 
   3.812938940339521*^9, 3.812941292487001*^9, 3.8129425914919977`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"593e5a4f-b971-4098-9489-973c5c54c70f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"h", "[", 
  RowBox[{"0", ",", "9"}], "]"}]], "Input",
 CellChangeTimes->{{3.798009957829591*^9, 3.7980099600433283`*^9}, {
  3.8082189304616327`*^9, 3.8082189305237637`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"dad9d04a-ae66-40b9-b728-7464984f9fdf"],

Cell[BoxData[
 FractionBox["1120", "2187"]], "Output",
 CellChangeTimes->{{3.7980099619047947`*^9, 3.798009985898327*^9}, 
   3.807852524783327*^9, 3.807852559438114*^9, 3.807852602908699*^9, 
   3.807852656252179*^9, 3.8082191477355223`*^9, 3.808221683344269*^9, 
   3.812938938438484*^9, 3.812942591523035*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"79cdfc57-2091-4334-8fde-383bbd9fb940"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"0", ",", "8"}], "]"}], "-", 
  RowBox[{"h", "[", 
   RowBox[{"0", ",", "9"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7980099873323317`*^9, 3.798009994987005*^9}, {
  3.808218933189745*^9, 3.808218934859761*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"8825f980-90e9-41f0-98c2-24ff44571576"],

Cell[BoxData[
 FractionBox["1295", "2239488"]], "Output",
 CellChangeTimes->{3.798009995295158*^9, 3.807852524795473*^9, 
  3.807852559450427*^9, 3.807852602919417*^9, 3.8078526562651577`*^9, 
  3.80821914775778*^9, 3.808221683366349*^9, 3.8129389384524107`*^9, 
  3.812942591535241*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"289cb012-0289-4603-ab13-6db17abf5850"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Step", " ", 
     RowBox[{"(", "iii", ")"}]}], ":", " ", 
    RowBox[{
     RowBox[{"for", " ", "all", " ", "l"}], "<", 
     RowBox[{"8", " ", "and", " ", "y"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"y", ",", "l"}], "]"}], "<", 
    RowBox[{"h", "[", 
     RowBox[{"0", ",", "8"}], "]"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8129408234930897`*^9, 3.812940829059642*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"9b893008-43bc-4a31-ac3f-dec2b2f40a1a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"y", ",", "l"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7269244459594603`*^9, 3.7269244845418873`*^9}, {
  3.726924677445736*^9, 3.72692468824051*^9}, {3.726924768625626*^9, 
  3.726924793193294*^9}, {3.798003916413734*^9, 3.7980039351562*^9}, {
  3.798003967558346*^9, 3.798003967923293*^9}, {3.807852580080456*^9, 
  3.807852580578298*^9}, {3.808218893182437*^9, 3.808218896036117*^9}, {
  3.808218937011971*^9, 3.808218937092144*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"37100486-1412-48de-98f0-20d52f86233f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nc4le8fB3BtJMrILBkJUZJocN6VhjKyysieCZHRUL5SGRVaViKyMyJ7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       "]], LineBox[CompressedData["
1:eJwV13c8Vf8fB3ArKWWnjJKZhPqqNN1XGSVSCRmVQoqigYpklaxkhSSrrFCR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       "]], LineBox[CompressedData["
1:eJwV13lYTV0bBvBKkwZp0CQvjRLRV2nWHRIlQ5pJ0SReNIiEKEMyliQpDZQk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       "]], LineBox[CompressedData["
1:eJwV1nc8Vf8fB3DSkDKT0JD4VpRRWUlekayoFE0RyWoQ0pCESCGKikpLGmTP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       "]], LineBox[CompressedData["
1:eJwV13k0Fe8fB3BClJCSCFmSEkpISN6SJFpFWoRkSyFU1LeIJMlWSvYsZats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       "]], LineBox[CompressedData["
1:eJwV12k4VV0bB3CkqDxEUaTBUJlpogH/SGQsCWkwT5EIT0WDJJJkKKFSKUOl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       "]], LineBox[CompressedData["
1:eJwV1Xc8VnscB3CbykhSUSoZpayEVPIphCg3e2QVmUkphVIpuhLplhWSnZHI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       "]], LineBox[CompressedData["
1:eJwVknc81e0bxyWZRWgZJRmhjGTT+WQUGZWd7BVpEBKKVAiVlaQlGUXFUaSM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       "]]},
     Annotation[#, "Charting`Private`Tag$53637#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.5126953104073654}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.726924485674855*^9, 3.726924613496303*^9, 3.72692468944206*^9, 
   3.726924721399849*^9, {3.726924773791583*^9, 3.726924794752672*^9}, 
   3.726990705584263*^9, {3.798003896557872*^9, 3.798003936316375*^9}, 
   3.798003969237348*^9, 3.8078525257061033`*^9, 3.807852559948897*^9, 
   3.807852603430623*^9, 3.807852656780377*^9, 3.808219148125224*^9, 
   3.80822168365876*^9, 3.812938939142846*^9, 3.812942590592761*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"b21fa4d0-f12f-4d71-9cc1-bd529eb83c95"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"0", ",", "l"}], "]"}], "-", 
    RowBox[{"525", "/", "1024"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8129419055655737`*^9, 3.812941923090537*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"5236fbf8-be2b-4851-825f-c5256e207277"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["525", "1024"]}], ",", 
   RowBox[{"-", 
    FractionBox["525", "1024"]}], ",", 
   RowBox[{"-", 
    FractionBox["525", "1024"]}], ",", 
   RowBox[{"-", 
    FractionBox["285", "1024"]}], ",", 
   RowBox[{"-", 
    FractionBox["16473", "128000"]}], ",", 
   RowBox[{"-", 
    FractionBox["1375", "27648"]}], ",", 
   RowBox[{"-", 
    FractionBox["31725", "2458624"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.812941924329549*^9, 3.8129425916100883`*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"bc75083a-6130-41d2-9d0c-ba0f141d70e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"y", "=."}], ";", 
  RowBox[{"z", "=."}], ";", 
  RowBox[{"l", "=."}], ";", 
  RowBox[{"k", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"l", "=", "1"}], ",", " ", 
   RowBox[{"l", "<", "8"}], ",", " ", 
   RowBox[{"l", "++"}], ",", " ", 
   RowBox[{
    RowBox[{"q", "=", " ", 
     RowBox[{
      RowBox[{"Eliminate", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"y", ",", "l"}], "]"}], ",", "y"}], "]"}], "\[Equal]", 
           "0"}], ",", 
          RowBox[{"z", "\[Equal]", 
           RowBox[{"h", "[", 
            RowBox[{"y", ",", "l"}], "]"}]}]}], "}"}], ",", "y"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<l=\>\"", ",", "l", ",", " ", "\"\<: q_l[z]=\>\"", ",", "q", ",", 
      "\"\< has values \>\"", ",", 
      RowBox[{"q", "/.", 
       RowBox[{"z", "->", 
        RowBox[{"525", "/", "1024"}]}]}], ",", "\"\< and \>\"", ",", 
      RowBox[{"q", "/.", 
       RowBox[{"z", "->", "1"}]}], ",", "\"\< at 525/1024 and 1\>\""}], "]"}],
     ";"}]}], " ", "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxU8oQ3EAB/DXFMk7bI35t1q08qfYamUnZbtQom21WqOp6S2tZjtoF4uS
OEl6l2ePtMu0g8MO9EJZiRkrRGspmZVNmfkTEtm87+/w6dPi9FoYCUVRjSL8
tnVt4MYKBjreacRDsg0PtirsfpyMTM1jR3mGxYppGY8Pln42sYrVRvGtzivg
jP8qhjl9LInlvvML3JOuusRzQfoeU5KFPF7JKF5x+/jTJ865giVcsujKeMfW
UbEq7u7j5TgfydZjs/2uAfsH3pV4cbugxrxt/wNbh11f+CbkVAbFpb0MOZWO
9uPWZ4G8G/ek+ImC4SxRJIdyNY+YM3aRHbOBF/zQdkim1eZv7NYckU+r92Rr
4toRoQ5PNpma8XGWIZ+Ef7txYjmgwevSsB6rGNaEKwf/vHiUqvXhf9Yk0rk=

  "],
 CellLabel->
  "In[152]:=",ExpressionUUID->"9b7675e1-2836-4588-8d69-a09db63f3cbd"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"l=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": q_l[z]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "216"}], " ", "z"}], "+", 
    RowBox[{"625", " ", 
     SuperscriptBox["z", "2"]}]}], 
   "\[InvisibleSpace]", "\<\" has values \"\>", "\[InvisibleSpace]", 
   FractionBox["56144025", "1048576"], "\[InvisibleSpace]", "\<\" and \"\>", 
   "\[InvisibleSpace]", "409", 
   "\[InvisibleSpace]", "\<\" at 525/1024 and 1\"\>"}],
  SequenceForm[
  "l=", 1, ": q_l[z]=", (-216) $CellContext`z + 625 $CellContext`z^2, 
   " has values ", 
   Rational[56144025, 1048576], " and ", 409, " at 525/1024 and 1"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.812941960871325*^9, 3.812941998491745*^9}, 
   3.812942043680459*^9, 3.812942204450556*^9, {3.812942274915922*^9, 
   3.812942279927746*^9}, {3.812942313918179*^9, 3.8129423184994497`*^9}, {
   3.812942391879903*^9, 3.812942424483015*^9}, {3.81294246100982*^9, 
   3.8129424701504602`*^9}, 3.8129425916422873`*^9, 3.812942729059901*^9},
 CellLabel->
  "During evaluation of \
In[152]:=",ExpressionUUID->"5325ee50-c662-4360-9f3b-8c1b12a0fdad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"l=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": q_l[z]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"864", " ", "z"}], "-", 
    RowBox[{"2250", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"125", " ", 
     SuperscriptBox["z", "3"]}]}], 
   "\[InvisibleSpace]", "\<\" has values \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["141318035775", "1073741824"]}], 
   "\[InvisibleSpace]", "\<\" and \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1261"}], "\[InvisibleSpace]", "\<\" at 525/1024 and 1\"\>"}],
  
  SequenceForm[
  "l=", 2, ": q_l[z]=", 864 $CellContext`z - 2250 $CellContext`z^2 + 
   125 $CellContext`z^3, " has values ", 
   Rational[-141318035775, 1073741824], " and ", -1261, " at 525/1024 and 1"],
  
  Editable->False]], "Print",
 CellChangeTimes->{{3.812941960871325*^9, 3.812941998491745*^9}, 
   3.812942043680459*^9, 3.812942204450556*^9, {3.812942274915922*^9, 
   3.812942279927746*^9}, {3.812942313918179*^9, 3.8129423184994497`*^9}, {
   3.812942391879903*^9, 3.812942424483015*^9}, {3.81294246100982*^9, 
   3.8129424701504602`*^9}, 3.8129425916422873`*^9, 3.8129427290630836`*^9},
 CellLabel->
  "During evaluation of \
In[152]:=",ExpressionUUID->"5d3167f2-9dfd-4a1a-aee8-8bb39fa9be1c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"l=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": q_l[z]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"12800", " ", "z"}], "-", 
    RowBox[{"18880", " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"28888", " ", 
     SuperscriptBox["z", "3"]}], "+", 
    RowBox[{"5625", " ", 
     SuperscriptBox["z", "4"]}]}], 
   "\[InvisibleSpace]", "\<\" has values \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["2094216603504375", "1099511627776"]}], 
   "\[InvisibleSpace]", "\<\" and \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "29343"}], "\[InvisibleSpace]", "\<\" at 525/1024 and 1\"\>"}],
  SequenceForm[
  "l=", 3, ": q_l[z]=", 12800 $CellContext`z - 18880 $CellContext`z^2 - 
   28888 $CellContext`z^3 + 5625 $CellContext`z^4, " has values ", 
   Rational[-2094216603504375, 1099511627776], " and ", -29343, 
   " at 525/1024 and 1"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.812941960871325*^9, 3.812941998491745*^9}, 
   3.812942043680459*^9, 3.812942204450556*^9, {3.812942274915922*^9, 
   3.812942279927746*^9}, {3.812942313918179*^9, 3.8129423184994497`*^9}, {
   3.812942391879903*^9, 3.812942424483015*^9}, {3.81294246100982*^9, 
   3.8129424701504602`*^9}, 3.8129425916422873`*^9, 3.812942729066245*^9},
 CellLabel->
  "During evaluation of \
In[152]:=",ExpressionUUID->"effe60da-2f84-462d-aec6-9693d67761cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"l=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": q_l[z]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"6220800", " ", "z"}], "-", 
    RowBox[{"13076640", " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"2331072", " ", 
     SuperscriptBox["z", "3"]}], "+", 
    RowBox[{"1500625", " ", 
     SuperscriptBox["z", "4"]}]}], 
   "\[InvisibleSpace]", "\<\" has values \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["503981729749929375", "1099511627776"]}], 
   "\[InvisibleSpace]", "\<\" and \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "7686287"}], 
   "\[InvisibleSpace]", "\<\" at 525/1024 and 1\"\>"}],
  SequenceForm[
  "l=", 4, ": q_l[z]=", 6220800 $CellContext`z - 13076640 $CellContext`z^2 - 
   2331072 $CellContext`z^3 + 1500625 $CellContext`z^4, " has values ", 
   Rational[-503981729749929375, 1099511627776], " and ", -7686287, 
   " at 525/1024 and 1"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.812941960871325*^9, 3.812941998491745*^9}, 
   3.812942043680459*^9, 3.812942204450556*^9, {3.812942274915922*^9, 
   3.812942279927746*^9}, {3.812942313918179*^9, 3.8129423184994497`*^9}, {
   3.812942391879903*^9, 3.812942424483015*^9}, {3.81294246100982*^9, 
   3.8129424701504602`*^9}, 3.8129425916422873`*^9, 3.812942729068314*^9},
 CellLabel->
  "During evaluation of \
In[152]:=",ExpressionUUID->"5f0a60b9-6046-4812-8271-d7fb2319ccc1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"l=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\": q_l[z]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"103680000", " ", "z"}], "-", 
    RowBox[{"235008000", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"23495688", " ", 
     SuperscriptBox["z", "3"]}], "+", 
    RowBox[{"16290125", " ", 
     SuperscriptBox["z", "4"]}]}], 
   "\[InvisibleSpace]", "\<\" has values \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["4755586884100171875", "1099511627776"]}], 
   "\[InvisibleSpace]", "\<\" and \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "91542187"}], 
   "\[InvisibleSpace]", "\<\" at 525/1024 and 1\"\>"}],
  SequenceForm[
  "l=", 5, ": q_l[z]=", 103680000 $CellContext`z - 235008000 $CellContext`z^2 + 
   23495688 $CellContext`z^3 + 16290125 $CellContext`z^4, " has values ", 
   Rational[-4755586884100171875, 1099511627776], " and ", -91542187, 
   " at 525/1024 and 1"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.812941960871325*^9, 3.812941998491745*^9}, 
   3.812942043680459*^9, 3.812942204450556*^9, {3.812942274915922*^9, 
   3.812942279927746*^9}, {3.812942313918179*^9, 3.8129423184994497`*^9}, {
   3.812942391879903*^9, 3.812942424483015*^9}, {3.81294246100982*^9, 
   3.8129424701504602`*^9}, 3.8129425916422873`*^9, 3.812942729070347*^9},
 CellLabel->
  "During evaluation of \
In[152]:=",ExpressionUUID->"b2d63de2-cef8-499a-9dd5-a749cf1ead30"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"l=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\": q_l[z]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"90000", " ", "z"}], "-", 
    RowBox[{"209925", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"47064", " ", 
     SuperscriptBox["z", "3"]}], "+", 
    RowBox[{"10000", " ", 
     SuperscriptBox["z", "4"]}]}], 
   "\[InvisibleSpace]", "\<\" has values \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["137716607109375", "68719476736"]}], 
   "\[InvisibleSpace]", "\<\" and \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "62861"}], "\[InvisibleSpace]", "\<\" at 525/1024 and 1\"\>"}],
  SequenceForm[
  "l=", 6, ": q_l[z]=", 90000 $CellContext`z - 209925 $CellContext`z^2 + 
   47064 $CellContext`z^3 + 10000 $CellContext`z^4, " has values ", 
   Rational[-137716607109375, 68719476736], " and ", -62861, 
   " at 525/1024 and 1"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.812941960871325*^9, 3.812941998491745*^9}, 
   3.812942043680459*^9, 3.812942204450556*^9, {3.812942274915922*^9, 
   3.812942279927746*^9}, {3.812942313918179*^9, 3.8129423184994497`*^9}, {
   3.812942391879903*^9, 3.812942424483015*^9}, {3.81294246100982*^9, 
   3.8129424701504602`*^9}, 3.8129425916422873`*^9, 3.8129427290727777`*^9},
 CellLabel->
  "During evaluation of \
In[152]:=",ExpressionUUID->"75774ee0-8e04-43bc-89ce-68cae38e2b3e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"l=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\": q_l[z]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"1066867200", " ", "z"}], "-", 
    RowBox[{"2522632896", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"747117000", " ", 
     SuperscriptBox["z", "3"]}], "+", 
    RowBox[{"88410125", " ", 
     SuperscriptBox["z", "4"]}]}], 
   "\[InvisibleSpace]", "\<\" has values \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["10245903582619411875", "1099511627776"]}], 
   "\[InvisibleSpace]", "\<\" and \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "620238571"}], 
   "\[InvisibleSpace]", "\<\" at 525/1024 and 1\"\>"}],
  SequenceForm[
  "l=", 7, ": q_l[z]=", 1066867200 $CellContext`z - 
   2522632896 $CellContext`z^2 + 747117000 $CellContext`z^3 + 
   88410125 $CellContext`z^4, " has values ", 
   Rational[-10245903582619411875, 1099511627776], " and ", -620238571, 
   " at 525/1024 and 1"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.812941960871325*^9, 3.812941998491745*^9}, 
   3.812942043680459*^9, 3.812942204450556*^9, {3.812942274915922*^9, 
   3.812942279927746*^9}, {3.812942313918179*^9, 3.8129423184994497`*^9}, {
   3.812942391879903*^9, 3.812942424483015*^9}, {3.81294246100982*^9, 
   3.8129424701504602`*^9}, 3.8129425916422873`*^9, 3.812942729074873*^9},
 CellLabel->
  "During evaluation of \
In[152]:=",ExpressionUUID->"d4e19443-4e22-4ff8-bc88-062c6f9ac048"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{937, 837},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>2. Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 933, 22, 164, "Input",ExpressionUUID->"92948acc-158f-4e59-a388-d37e388c0aff"],
Cell[1494, 44, 1370, 41, 205, "Input",ExpressionUUID->"d4fb37fb-2166-4a9a-93e0-597a06ef837a"],
Cell[2867, 87, 393, 9, 123, "Input",ExpressionUUID->"62fa7aba-7349-4fd4-8b9e-865801c19c30"],
Cell[3263, 98, 1179, 24, 369, "Input",ExpressionUUID->"90a6c12d-1d05-417f-9c12-9023b7a462c9"],
Cell[4445, 124, 412, 9, 123, "Input",ExpressionUUID->"4aad280b-d704-4ce1-9303-db1698de7458"],
Cell[4860, 135, 1416, 39, 328, "Input",ExpressionUUID->"d56d789e-438c-43a9-9d15-aca56acec127"],
Cell[CellGroupData[{
Cell[6301, 178, 618, 15, 81, "Input",ExpressionUUID->"0cebde0d-be9a-4697-b567-3691751b4f00"],
Cell[6922, 195, 604, 11, 89, "Output",ExpressionUUID->"a2f4eef7-64c8-4702-8521-365319181e2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7563, 211, 328, 7, 81, "Input",ExpressionUUID->"f2d4609b-569d-439d-9dff-bc995ce68d72"],
Cell[7894, 220, 468, 8, 111, "Output",ExpressionUUID->"d5626c1e-e71e-4753-ae72-da8ba2e973ee"]
}, Open  ]],
Cell[8377, 231, 1596, 40, 287, "Input",ExpressionUUID->"44ec17ff-a8b7-422b-b9a8-36cf36a0349e"],
Cell[9976, 273, 704, 19, 123, "Input",ExpressionUUID->"be834c55-0e44-4f2b-b2a4-8fed669bbe23"],
Cell[CellGroupData[{
Cell[10705, 296, 699, 17, 81, "Input",ExpressionUUID->"ba142b5f-e6a0-4942-9d43-64b635f17aca"],
Cell[11407, 315, 45970, 787, 470, "Output",ExpressionUUID->"c8a1e13e-79e8-4655-b1b2-29c2cfdb1c3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57414, 1107, 487, 12, 81, "Input",ExpressionUUID->"a1eec154-38e7-4cbc-a282-8c630e57cd9e"],
Cell[57904, 1121, 1360, 37, 208, "Output",ExpressionUUID->"7bd238e4-7ff7-4011-a74f-f4561baea486"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59301, 1163, 951, 27, 123, "Input",ExpressionUUID->"9f79144d-914d-4232-ac54-d82ca58ff6c1"],
Cell[60255, 1192, 926, 26, 131, "Output",ExpressionUUID->"5bd9bae1-9e6e-4f64-8d4c-47a65b8f7ba2"]
}, Open  ]],
Cell[61196, 1221, 485, 11, 81, "Input",ExpressionUUID->"55aaa03a-54af-4de9-a620-178b39725217"],
Cell[61684, 1234, 245, 5, 81, "Input",ExpressionUUID->"fbeb5da8-a5f1-4b19-8d48-eadf2d2ef240"],
Cell[CellGroupData[{
Cell[61954, 1243, 279, 6, 81, "Input",ExpressionUUID->"0f45ed12-d4bc-4c99-9543-ec9023bb1d00"],
Cell[62236, 1251, 294, 6, 89, "Output",ExpressionUUID->"e3ee8a6a-0eff-4206-bcf3-2caf55d3a3c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62567, 1262, 396, 10, 81, "Input",ExpressionUUID->"b21f6abf-081f-405f-9536-40284ee0f656"],
Cell[62966, 1274, 459, 11, 89, "Output",ExpressionUUID->"84b0656b-13e9-4e78-ba93-18fc08504b80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63462, 1290, 303, 7, 81, "Input",ExpressionUUID->"991f31b3-b288-49b0-92c6-4e5250c1251e"],
Cell[63768, 1299, 680, 17, 131, "Output",ExpressionUUID->"c412093c-158f-4170-a4bd-4c46fa402518"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64485, 1321, 392, 10, 81, "Input",ExpressionUUID->"0ccc884a-ef25-4296-bf45-d3f874750e76"],
Cell[64880, 1333, 408, 9, 89, "Output",ExpressionUUID->"e9d9c554-30d1-49d3-9f42-f026013ae98d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65325, 1347, 327, 7, 81, "Input",ExpressionUUID->"5db0e1b4-e50d-4a3d-b140-ca858f9812dc"],
Cell[65655, 1356, 347, 7, 89, "Output",ExpressionUUID->"1310b28b-e947-42ff-aa7c-6eb56b988896"]
}, Open  ]],
Cell[66017, 1366, 491, 14, 81, "Input",ExpressionUUID->"4958ba20-a90d-4aa8-80ed-8bb27b3cf429"],
Cell[CellGroupData[{
Cell[66533, 1384, 287, 7, 81, "Input",ExpressionUUID->"0f197665-99a0-4041-8c06-fb9eab35fa65"],
Cell[66823, 1393, 503, 16, 116, "Output",ExpressionUUID->"d2405f3e-2e0a-43a6-baff-24664644b396"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67363, 1414, 403, 8, 81, "Input",ExpressionUUID->"37e0029c-cca3-467b-b5dc-c9e7a95316db"],
Cell[67769, 1424, 623, 17, 123, "Output",ExpressionUUID->"22178981-b4a6-4e34-81bd-06727ef9afaa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68429, 1446, 469, 12, 81, "Input",ExpressionUUID->"5693a6fc-ec9d-4b9d-9636-34df3c3ae57d"],
Cell[68901, 1460, 427, 11, 89, "Output",ExpressionUUID->"3f98bdf9-06dc-4072-aafb-59abc9cb62f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69365, 1476, 336, 8, 81, "Input",ExpressionUUID->"117862fb-790d-425b-9512-84ad612f4eba"],
Cell[69704, 1486, 389, 9, 89, "Output",ExpressionUUID->"593e5a4f-b971-4098-9489-973c5c54c70f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70130, 1500, 281, 6, 81, "Input",ExpressionUUID->"dad9d04a-ae66-40b9-b728-7464984f9fdf"],
Cell[70414, 1508, 395, 7, 111, "Output",ExpressionUUID->"79cdfc57-2091-4334-8fde-383bbd9fb940"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70846, 1520, 353, 9, 81, "Input",ExpressionUUID->"8825f980-90e9-41f0-98c2-24ff44571576"],
Cell[71202, 1531, 370, 7, 111, "Output",ExpressionUUID->"289cb012-0289-4603-ab13-6db17abf5850"]
}, Open  ]],
Cell[71587, 1541, 564, 16, 123, "Input",ExpressionUUID->"9b893008-43bc-4a31-ac3f-dec2b2f40a1a"],
Cell[CellGroupData[{
Cell[72176, 1561, 835, 19, 81, "Input",ExpressionUUID->"37100486-1412-48de-98f0-20d52f86233f"],
Cell[73014, 1582, 57058, 963, 470, "Output",ExpressionUUID->"b21fa4d0-f12f-4d71-9cc1-bd529eb83c95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130109, 2550, 391, 11, 81, "Input",ExpressionUUID->"5236fbf8-be2b-4851-825f-c5256e207277"],
Cell[130503, 2563, 612, 19, 176, "Output",ExpressionUUID->"bc75083a-6130-41d2-9d0c-ba0f141d70e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131152, 2587, 1873, 49, 369, "Input",ExpressionUUID->"9b7675e1-2836-4588-8d69-a09db63f3cbd"],
Cell[CellGroupData[{
Cell[133050, 2640, 1189, 25, 107, "Print",ExpressionUUID->"5325ee50-c662-4360-9f3b-8c1b12a0fdad"],
Cell[134242, 2667, 1315, 29, 107, "Print",ExpressionUUID->"5d3167f2-9dfd-4a1a-aee8-8bb39fa9be1c"],
Cell[135560, 2698, 1426, 30, 148, "Print",ExpressionUUID->"effe60da-2f84-462d-aec6-9693d67761cb"],
Cell[136989, 2730, 1458, 31, 186, "Print",ExpressionUUID->"5f0a60b9-6046-4812-8271-d7fb2319ccc1"],
Cell[138450, 2763, 1472, 31, 186, "Print",ExpressionUUID->"b2d63de2-cef8-499a-9dd5-a749cf1ead30"],
Cell[139925, 2796, 1426, 30, 148, "Print",ExpressionUUID->"75774ee0-8e04-43bc-89ce-68cae38e2b3e"],
Cell[141354, 2828, 1486, 32, 186, "Print",ExpressionUUID->"d4e19443-4e22-4ff8-bc88-062c6f9ac048"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/311.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    327949,       6429]
NotebookOptionsPosition[    318971,       6283]
NotebookOutlinePosition[    319389,       6300]
CellTagsIndexPosition[    319346,       6297]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "proof", " ", "of", " ", "Claim", " ", "6.1"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.799955804005163*^9, 3.7999558115785093`*^9}, {
  3.8080458234798098`*^9, 3.80804582721511*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"c849f887-9c17-4ab7-ac07-551283a65d05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"h", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"3", 
     RowBox[{"z", "^", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], "^", "2"}], "-", 
       RowBox[{"y", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"y", "^", "3"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "z", "-", "y"}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"z", "^", "2"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "z"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "z", "-", "y"}], ")"}]}], "-", 
    RowBox[{"12", "*", 
     RowBox[{"9", "/", "625"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.799911290938108*^9, 3.7999113520543003`*^9}, {
  3.7999114009540453`*^9, 3.7999114145694027`*^9}, {3.799911453317232*^9, 
  3.799911471392256*^9}, {3.799911720568716*^9, 3.799911731254676*^9}, {
  3.7999547237001953`*^9, 3.799954743033551*^9}, {3.799954781234519*^9, 
  3.799954796800439*^9}, {3.808043222295177*^9, 3.8080432238269253`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"30350dfe-bcdd-4780-9db8-5b92fef41881"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["108", "625"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["y", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["y", "4"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"2", " ", "y", " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"4", " ", "y", " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["z", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.799911415348875*^9, {3.799911717286014*^9, 3.799911731676957*^9}, 
   3.799954798559929*^9, 3.799955815949978*^9, 3.8001972004336567`*^9, 
   3.800281943519535*^9, 3.800282148487166*^9, 3.8005165810234537`*^9, 
   3.807442496476674*^9, 3.808043227678485*^9, 3.81037635674435*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"63a87964-9e78-41c6-844d-938376ad2893"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{"h", ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "0.1", ",", "0.01"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", "0.8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.799911918375759*^9, 3.79991195124454*^9}, {
  3.799955827460473*^9, 3.799955873622682*^9}, {3.8080432304958887`*^9, 
  3.808043231245461*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"cdb0c247-99af-49fd-b56e-3539c77992d3"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nc8lV8YAPCbSpGVZIXstI00lB5CIUqp0DISkpBQFJkZySpk33tfKeVn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       "]], LineBox[CompressedData["
1:eJwd1nk8VN8bB3BZQtEiZcmSCJG+lWhTT7ZCKkuWaFEUSYUsUYrInqUYy8xc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       "]], LineBox[CompressedData["
1:eJwV13c4lV8cAHAjmZVERkYiSUUq2n1DA6k0jJSRyMgvJRSh7L3dV8jeIyuz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       "]], LineBox[CompressedData["
1:eJwV13c4le8fB3DJaCA/lJGSEVJpiErpI1REERlpoJAkJKGUkb3Ogziy95aQ
HR7rSPaojMo+5zknmeUrK7/bX+d6Xff1XNd9vz+fexzRu3a6FsxMTEyBm5iY
Nn5TflY4tvtdO5dJecGjEUnBrZl31hbxHQVNWU2SFvJ/As8LMD5lGPzyaJsO
8tm0PGk3Ph1476LAbIg8zKCYP+UzhTF/f6o5cmFwD/NjPnuQZRU+4IGc4z7S
VrbzMfhXSbp5Iac4TJP/7XIAb8ncdl/kcKNtB4MFHUGx+a1xCLKDhIpe5l4X
uEB2EYtBFhrq77bl84Ar2vcFipDJfcMKPJEe0CFbzShG5ummxZbs9ASJgpZ3
ZcjbGv9YrO56Bb9tEgWqkZezuZcDBL2BWD6l9xHZKZXf5HCMN9x+cL32E/J8
3N7GLiEfCEzUFmlD/okdIvEL+8L+S66FXcjfnqqLpe/1B/HdTcIDyEZ22n7q
if5Q8n6N6xvyZyuDX5MiAVBnpDr7HbntpnnpcdFAaPsQ5jaCrK7/cPfX5EBo
OkrIjCE3XnXweCYWBIf2TTSOI1ed97hcKx4Mrxi2tTTkU2f83t1LCwaNc5dF
6cjFJ0h87PtDQGqzlS0D+ahs5LOc9BCoOm6X+RM5Typu6IokCaRG2NomkaVF
U1XnMkiwoPD12y/kNKGcrAgpDFRcvb9OIe/jK+Q8lYVB9NaKD9PIHWy3Kh7x
hcImw91BMxvzYT3/SNo4FBLwUd1Z5GwWSdHxxFCI2yXDNLeR/+btX+KpofC/
X17hG/ZmnvU3OhgGw3NuW+eRH2/6cpb3cRjUrOSYb/gOU+Vse2kYHFmPSt2w
1npCmv9qGITyfqVs+PQ/LyNVlXDY6rDQsmHJNSuOf37hQH7qW7RhvtUrteXt
4cASK/hiw5tWjjs+4X0N8x4gteHpJX5p2RuvoZ3wf78xn+9/V7/RE17Dt0Lf
fRv+tDiKpU68hsPjnx5trKf0vybVOzIRkJ48HrOx3rSF3EUB+whYP2GRuZFH
+J/Q3N6SCKhiGwnfyMv991MT0koEKKZQb23kaTNvzKtxPhKSitlZN/I2noOP
m/0i4RdHf+BGfdRnJVxr2iJhMpY+RSDLz2w98oyHDEqOrYc36ss91UuejifD
wz86Khv98G+y/HL2OBnirQV2bfTL5M/4f/cOREFH00rjD+Qm+n3LgeIo6D5v
VtSP/J7QEopYjgI/pa2zX5CTaMc6riq/gbV+AfZeZNeJFfnG1jcwJ1yFb/Sz
1fgIw+1/0fCjwMl0o98Nxijxpw2jweIDrZ+y0U8jGOu7sWiQcFfQrkHeO+xY
8UA6BgyOn9OqRN4+dOORhG0MCOpoipQi076Jf4leigFluY8X3m70/+CWgOsQ
C4c2mbzJQq4bmDq7wycWii9fxVOR4/rK0ry54yDpi69/NLJur6ajnVQ8CH9+
t/oKWbnnqLTMo3jQi9WlvUA+3L3z+0RRPHgZLiY5IW/pHFY1PpcA3LYJfg+Q
q1ue8F7QT4SbxV1cVzbOl09GH9djEkGqb8bxAvKbZiXXypFEePu9IUtpo7/G
veb4FZJAP4DmfHijn0av3AipS4KRpOSsbRv12+V8ZvdYEtQG/uViRk7UTNqT
zZwM8b0pF5ciKLhM6fxoo2oyWC4mSBPIykFR1quUZGg0Xnpbi+xbW6sVSEuG
bbfyI0uRWxcYsgLsKTCtwqeVh2xgeva3nHoKaD9KFY9Cfig/6vqwJQVO+mY7
WiMXWG+7s/QzBZR08eY7yP8lyin7bU+F6kUGXRfZY5svS6pWKrwsPBasiEwe
lgkZ7EiF9Xeu+uzI9QGOCRq9aaBW9DmH/Brlhcd79P1Og5jPntF+yFf+NN21
4EuHyvW92i7I/XcEpTz102EGH+e8gTwtV/OuvC8dYoqLu/hfb5y37HVS3zNg
+mCZRGA4BTflPZZaspoBQpZ2t5yR09WNfVT3ZMK5EA4Dc+Sj7/M0TO5kwiGT
0hAl5Iv+13rII5kQOcjDNhWGzoPjseOs1CzQ7Ir+Asjqos80Z1mywTQ29tkB
5H3chu8HJbLhzLHDP3iQO6Z4vN6ZZ8PybP/oRCjKPztQ7MZENnjcUh/wQZ4Q
eW6WN54DK/meyh8wCv6By+gTeXMuXDLd/yEJOXxN/pineC4sPGqe9UFW/jbH
ZHAvF3bVTwZpI8eTHyStj+WCrkvTs2ESqg/njWHdsTzINeVdmAtB/beqcEmJ
+S3wy7L860FmmeR7JyX2FpiyXavfI79v7nJbNXsLpZXjdxyRub3V92aMvoUa
9lHx+WB03iyfvL00kg9fWCSeDQeh/eQYNNVpVwBbTqhbuwdQ8F1tPWYingXw
LNrkoh4yp4TQV9vwAhhX/VQnibzam1XDWYLG3U9HtvlT8EG5JkxzuQCmH4ik
8yJH/mY6/tG7EEKKVvZgvhSc44mTU010ERyLCBA77YXm21r9kzO3CGSutKgy
Ia+IsZrcrioCyfK2paZX6H7reX1pdagIvh9qF9NDbj5eKKAo8R7euteZWHpS
cK/5ycqS/PfQJbb9nIs7uj8fm63nNRSDp7Wr4SVXCj4g0Vj2ubcYhlZ9j7Mi
l/dJ2q+OF8Od1keZ9c8p+FOlXyOaLCVgndBx+yzy7Bbn+p9qJTAlPLUg84yC
E4nBPtJNJXDW0C7ujxM6P9rLtqc1l0LICXmuUw4oXw+hxtb+UijXUsylP0b1
lHv54je9FBYVDQbfIGtHq0ypbC0DpYiRqUV7Ct5i3t4xqlEGXv4Z4wV26PxZ
GQsTaS0D5SavL5yPKHj+AS6B2PZyICduPuFwn4ILKH3i3jNcDsEGrykcyF46
3lsTZ8tB1ut2e4Ylut+dl5dTeCsgfP/LcwMWFHwzhfYj50YF9Nv+SThpjsZN
8dRKagW8+BsoOGhKwZmj7I8MrlVCh306c/ENdD/kHJS+teMDKGiEd51F7qum
7Rvah2w3uJ1ihO7riVs8Y6of4FTtg0+9hhTc8LjGAiPgA8zVs9/4qY/G20U/
LO2sAityG2nlGhpn6b0oKFsNVYfH3PM0KHigo9UrDaiGD21PViWQaybWqp/p
VIPemYzxOHUKLkGRlh90qAaj3KXZwEvofePjJh5bVg35XaVMphcoOIldhmnP
+RrQG+/Bp5TR/bLNs2LfdRzcCYs95JMUPNaffxdfdS00zjtTOMXRe2J6Rl+A
UgvVbtdHrMXQ/anXHCncXgu0+B6bj6IUvGvvs537f9TCYYx90G0fBWcrGeRT
WKuFMuN0JmIPes+NxvMaKdWBOc3/RpwABddQlPhfXHUdyPVm7YzhpOCLk0c5
JGrq4eK860T/QiPe4ilv86WpHuhNbqpMyAn8im2+nfUQQNOZkfzTiKupqgYz
RuohPT7jkMN8Ix4eo8/xbnMDdN76e4ppphE/pPGcQ1GjAY46ZtgtE4343YwG
Dp3PDeB/PoLfcqAR7zA14HzxsxH0DlT0cFc24mHHibDvc03gOTVlHu7ciNvH
NzxmnWmG8KfLlKmDaD6Cebec+FsBC3x4r6G9Aef+vd4yI9QOPu1X7TStG/Du
HyZqhRqdcEclnZw5V4/3FfgE7ynrgmvHuCPlbOvxs6Jh5bTSbhiI4QUOeh1+
O0bsp15bDwzWLKztvVyHL9Q9uH2hsxcCX3ce1M+txTXnFb4OEp/h8BV95lga
jsvOZL+4vvIFmrzOHpC0rMF9Y3rMdVe/wp4uwVreX1V43FVP3T88/fDqEmdu
2LkPuHQh1VOIfwDEytotOuMqcJWRmSGJXYPAP9lH11kowwUFPM73ynwDlY7n
HC7Cpfj9fxQq6+HvMKR7/+eQUTH+ZCoM+672A9Q/6dlPWRbhHNmb70cZDkHv
iyE+P5cCXIj3oMdXw2FolBrkr9J9i/9Wsen8rjACsjlJ/yVaZeMRvfHuoeUj
8EKsL+VESzr+4nLKxdKToxAfsqgldyUFb6A84M6vG4Xd7+WvgWI8fkGAY+W+
yhjU/tv6dGsUGd9v95j+u30MyNHHNcydMVw5vvC/8zrjwM72dSefvReeUti4
m7lrHJi6z9x5z/oYv9cSoxphPAFE9kufze+ugUmlZjD92wT8EHJmElh/CkcD
n+0XHJqAQ01GXgkXnIDZOLNGY2QC/vvdVjsf5ARpS8xzORMT4HRagoVFwBl+
nqrUfzQ1AaffJvU3HXYBpzJpkfl/E2BlqrS9TPs5BBezFq2IUgFb2aoeZOMG
d7zlNA9JUIH1WVwjOc8Njlw3m7glSYWDT9QqbH65Qc/vql01MlTov2We7PzQ
HQTkHF095KhQ93JGzUvOA1ILx9RYL1ChNq285e8BT6jMx/u4rKhgtrbnvCiz
F0i0qJ+Wt6ZCecZ45ZG9XoBRu2Nu2lChx3SuXUzRC8yFJ25n2VPhmMtqcOlj
L+AK3DJx/hkVdCVYt70e9oK7FtdmHQOpwPZiqoev1Bu2C49v+ZZHBUXpm52j
V3zB6aSN9aZ3VOjIz0y1tvSFEd2FVqlCKljck3T66uYLpQHsmGMJFfwfdI8a
vPMF08WDO7lqqPDq1A6rJS4/KO5xFD3fSYW9c6KtFc1+cCuATTFzjgpzc2eN
2/YHgAQ3b1rWbypE/8ntVDgdAJNkEa6cBSow3b8f66sVAM/TTo3lLVHhwtHu
bV8dAuANbh1YtIkGKR7PheVqAqB3oWOw+n808H7smvBdOxAu341y/XyMBtK1
16yS7wQBDyOV+kWOBuJfz1Yn2wbBgF2Bdp88DTwnVzl93YLA6uUn8cHTNNgb
eMl5OT4IfN+stA6fp0FZX51C2LcgqO8wEZ68RoMTDTI9NteC4fQZ6epNDjS4
WSbrgEmFAE8H2Mk60mDqOguZRT4Efpoait50osHS7okDhiohEOfr61P8nAYu
e3geRNwKAaaeiSv3vWhQe2Ws7BEWAs1WyUNtETQ4Z3RBEpsOgeSV8tAlMvre
gZL8eSkEnpO6VCSjacBqGZf9HwsJDhWvZ7jH02AkQWB/lxAJsPXbdsczaHA9
4IZinxoJDMhCTG/KaLAYHKl9IJwERw4cL2qsoMHTie6+o7Ek2FKlYT73gQaq
PNFsfGkkqBx1ab5cSwOu0O17H5WQYO/hvtC1Zhpc3kpNtPpKgkV8WkWmlQa9
xT8/ag6RoEuXbcGgnQZDv1vFttFI8MpF/kZBNw2OFYueFFggAbXhtei9QRqE
x2WpuvwPgxqD3F7sOw3sGFI2cgIYkBn1PlVDaP3GV/Q+7cVAfcc8Y+c4DRjC
6uI+BzHIM9Ypap6kwcpwybEzqhj4TN03X5iiwaEPh8ta1DG44+G+S2yWBiwi
ob4nrmLAnZH/3PUPDUKHSc1kIwwc5zhUZddo8NjCECIeYpAzk7kmv06D+wXk
C7l2GIxMqZQrbSKgYnqRPfkJBlo/XQ5fYSXAmqQZJu2KwSs6L/06OwH20drK
lW4YlNPyU25tJUDv5xtXmVcYiI9P8NtwErB+kPN+hj8GRqPuPU92EDC5RWm9
MAgD0rBQiOv/CFDYXPU7loTB8jcd5qCdBMwnJ9Zti8Dg6OBkVTg/AW2Oq68w
MgaW/b7OMYIEfKx9Yz//BoOez1W/svcQ4BJrm6Qbj8GWXsPMQhECumNet2gn
YnCue96sQpSA6787ZmWS0Xo7Q4TrxAmQu8vDPpGCQXa7dF/zfgIyOa5uck3D
YKi1IaxLioA3Hva9M+kY8LXc0eo/QEBhkeVjlUwMLjcvsY0cJEBmk3CnA/rf
79EUUUccJsDx+PMRj2wMShuPvJg5QkCD44NomxwMftW3KCweI0DFpGtKPhcD
sTqLuX9yBNBmX3d/RzbCmfLYFAgQD4s6ZZaH8qiOteQ6RcC+HdW7GpAbPyiI
7lIkYCBlwoT5LcqnovvbnrMEnJz6xS6CfKTchrz/HAF/F4qYBZHNS9mvHVYm
gFWWR20WfR9TnLJdXoWAetsJPA25q0ip6awaAbN/N1krILMV9nuoXUT1dTqv
kI7mc/bdkzNa6gRwLzsLzKH5O7zl+k/vMgEHV11YhJCzcrMLbmqh/Mx2TYug
9Q5lqz28d5UAYYd9n5hRHnxZw/sf6hAgOG4RUJ+B8sp4PuKgS0Bix3sxE5Sn
R9rO2OfXCTCo+OLfn4pBSUqB/isDAhZDIt/Jonr8TNLkDjRC/ZT8IdAsCYN9
ibSWMGOUdwEX1+MEDIJjhZWT7xDgUXH1+/4YDOqjy5azTAlYUKjjao3C4G+U
bknBXQLw9w/LtSJRHhH+MrWWBLw/dFeZiqE8wsWpH61QHr8k2VaDUR6hNYmd
1gSkye/kmQnA4EzIH75hW5S/5dXWB14Y2AdhnTR7Am5fZzWdc8cgI0AmcNqB
gPsD1Vv1X2DA42u6vuZEQJ3ssnWBI5q/WxtD2J2A6Kji7aX3MKhorrcR8iSg
SUP60QkTDPx5Kmb4vQgIeMo5iRljIJmRvsDjR8CP1FjOIR0M7ra7bdqKEUC0
eWR+OYPBMf6n3mxhBHzmVss4o4ABk9lDdpbXBPCbHDN3O4pBwh9DznUyAUJ2
LdPREhgM7D4muJBAgLGO5aLUdlQvC6m4+SQCfon/yXRgwcDp3R6R2RS0P2zY
KqPXSMCnum3/ZAYB2xM/9b6YIYGO9fjR0XxUj/nZiMhuEjSXR6q316D9KyTO
zI6RIIo5uLWlFvWL7vwlHl8SWGq9utpcT8DLeyPHl16QgGXE9npDEwGxh9qa
b1iTQJld3bSig4AW/Gm2uSoJyvWXndOHCBi26/9BRue3X+LscsoIAd6jvoTB
eAgYMGgvk8ZQ/Zee9s/1hcCfF71esTQCLvM+VC6vDYGjqInDpgng0Cgc9AkN
gcz5O5kv/6G8mH40CB4IAX91U4cMJjqQVA6a3hAKAasEM6VOZjrs1NW3s9ke
AtKXzXv3sdPBe20si2MqGHKSH6w37KCD8OW1Qbn8YMjXcTTcJkoHpSZVyg7p
YCBlPBWTE6dDKEYydt8VDHarTlM399Ph3lkzmzqWYDia9czr7QE6qM3Wfawa
CYKidbd3OsfpIGn2N5dEDoKS/AD2KFU6fLrYFBW2FAhklqAe/AIdPjr7FIpS
A8HJODiefokOPl9ttb26AkGBDZNT1KLDdkOzgcqMQCi/HWHy4zodisY+2C/p
BEIVR2KZuCUdKocv/8uIC4AG6+L7Bf50uDg5WajP7Q9Mh06fKQ6kw2TowNeq
RT84N1XNVR5MB6M54/alIT8ot/tYgofSYXPxm5U/eX6Q7zi4ufMNHSRspf9M
X/SDN25MSVNZdNDc3LyV5uALtuFa/TKf6EAvNuX3zfGGPL3uXNlWOuhlvTQh
BXsDg8/A/Xg7HZqrFQetbb3BPMpEUrGbDkzXtOWSjnnDjTgHR40BOuRnJLOu
lHiBWsYbbisGHUL0v7y3KH0FQpUT6ulbGbA3LPvQ+0gPWHvJIkTdzgAOUWb5
zbYeMHJeYlKCiwGCgibRQhc9IOPTvZA0HjSeV2x0btId5AbGulN3M2Dxgsuv
5VQ30Po7YpxymAEa3avdq+uu8FLhh03iNQZccRIiiZg5genyqtKwHgNEPPM/
Xt3sBGo1wjtEDBjwycWSd0v6U9h28VZhgjED0repaQoQjkDW/7YQf48Bbk0l
orkWT1BeA25xTxlgMVns+UzLHsJOLWl/d2ag90CCu32HHTiuCogKP2dAoUXX
wzVmO1D0NmqIdWNAbUWzhdqDR/DxdR97rB8D9PmUo91krCHHcLF/MIAB3F8+
X7UzegCk3fw5QsEMMPqcueuRjxVcTzXQigllAK3H4S3puyWcvO+0ZzCcAaN0
v4lCNksQOkieFoxkAK/zzn8jRyxgbboEvxGF8uHiyd9tZA4jRV9Co6MZcCDe
OsvM/R78H+i11nU=
       "]], LineBox[CompressedData["
1:eJwV1Xk8VN8bB3BbtEiyhZSUIiJLtMmTpSJa7EvWUEiJUAgzY012IntRsn2F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       "]], LineBox[CompressedData["
1:eJwd1Xc4le8bAHCUjEiJsiUqJS2hfdvRtkXJdkhRoaJQRkJG2XtlRLJX8RhH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       "]], 
      LineBox[CompressedData["
1:eJwV13k4lN8XAHBrkqLstCAqEfVNaPnpkCWiUiqSkBlrtoRKhaKFhCyTXfYl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       "]], LineBox[CompressedData["
1:eJwV13k8VF8UAHAkkaV+IkskUimpkKTiWIsoS0JCtqJSKEuRMfYs2ZMlyZ4l
a7bElaEsUZaQfZkZM6JkSZbyu/6az/dz5713z7nn3vOeqLWjwXUmBgaGckYG
ho3ftKkql7YgfaVzETePDz4ioVtMvHUlPMfAIWEtfAb7N79HUQSPMnzcwTTz
D/tMRr4EgUcPLgStFIt6kdAIvdHWlccSZFjrL9thF4d1MjnzOEHTW4byOWzB
4b6OuzxE8CZO22/xJqG43pET3E+JEOVk6s+Pzd1BTSrj9YH5GcH4g9hbGxau
r+30hWdrctna2Cs521eCBfxhS+V50wjsAVdNsczdj4Ht3q+PPEQSamcxq7rD
Ewly8bo3eH1I6N1mlTsSppHQpGYgvR87h3m/6ERKJBiGZ1FPYPszzT42kYyC
PxDHZYKt8M/PRE01GgZPfjuXgJ2xmLfE7xQLQTFPmfh8SSh6ITKvqywWerOT
lPdje8+7XgtfjYWsfG1rOWzTX/BxU9BTaDvNrHsJe/tMV9yP5DhQqL9S/wTb
k7wq19AaD1xLfGVr2PYTo3TCfwlAOZqxxuZHQkbjjckKxgmg8chQlA/72GjE
5sLxBGB54M8gjU0d2Ps1YTkR5B6NbLXB7u5nDTaEJACK5jFH7PffZs5sC0iC
SdGXRz2xn/dWZPhvfw45D7zfRmMbdGm7OB5IBnrp4CLCVu48JnHoTjKIUsJH
WrClOngHySXJcHs348uv2KyfR9RMlV7AukZU+hR2Tcv9HRqXU+AR/5Vcbn8S
4hm7cOXJ+5egc6bawhTbdKf76V3jL0Fa22fNCjtF+6VwDlMqCNuPOd3EPlQ+
N9aglgoH70gNumMrhz67tdaYCvS8g2+isQPr6nRCqKmACAt/47FbF+lH+Lek
wUWl3l0p2EaWZ+ZlNdPA8mpmZy72bbkxz9staXA6pnBvHXbRra0Wy1NpMJLs
v7kR+3eKrHIQezocGFusbMYmbg1kTtdJB4Y9zjGd2B+gkHrsTjow2wxV9WCz
u/Y11T5Jh7g7uUX92HEjh570t6cDm99hrnHsQR5DR/uf6cCSru5CwRY976X/
e1sGfHjjl0PDvuGdJet/LAP4/ZJef8fOf/OZl1s/AwLnFIk/sOfof5ZSnDNA
i1FY9Be2vIhYv1R0Buh/nIqYx35kqP2uuiQD1N2ufFrErg92eaHVlQGPruzq
WcJmRcnE3vkMYOsZz1/GvrDwwfo6Tybk3rLWW8WOPjirPn88E4YKderWsPss
BA74XM6EVmPDtb/Yu2NV2ba5ZYLJkcPM69g2zbe/P4/LBAGBoN4Nv/oX23ao
IhPM+PjdGAJI6IdsbWFlbybsVY0e2fDxm5NRZ/9kgsinVzsYsR++2O7SzZ8F
7xi3cW+4tkvByFohC3ZpPejf+D8zm83J2StZsE0s3mHD55XCBAkeWSC0X6xp
43kR98vW2JOy4DFry/Q/7O5Xw8MJ1VkAcWr9G/MVHN7y/sBgFkyXqUZuxGO5
Qzq9bC0L6HaeXBvxZmqaBqgJZ8PZD6mGG/mY8vKz61DMhlbmW9Yb+TpWmq91
zSIbfjk9lt/Ipxvtq+QMIRvozsVdc9jVwuucninZ8OxxwolZ7LOP9TvjRrNB
0vOh7hR2WI3HG3HGV2DzrZ95ErtjLj2uRPQVLOi3e09gm5n/Nm23fgWPiqFx
ADs1WkTRzO8V3KUdiOjFpn7UFJlKfwWZ39yEu7CdZZImNlNewfPM3YEb9agp
+lB7ljkHkt5e8mjA3rPduLRfPAeqnfYeR9jtM9x+hbY5ICPtuVS6Ee/g7FSC
fw6YFLozFGzUS2u7gX9GDsiVL7Vlb+yvnBCxK+QcmDnvUJaIzRhvH6LGnAvR
W3vaYzbqIfDsnJR4LhDKX+eFYQfZMtUz2ebCpjPRBV7YZBEPq/yJXBDizOww
28gPl0lz3KY8UI+f+3dpo77+ykn77M2DmvNBM+c39u/ALwYjmzywDnThPImd
HHfz5fp4Htw/StPbhu0ScI51iikffuz7Q2TG1nHZ59Qtlg9pd484LePzZEV/
DHKs88FWdz1kfOP847wyYjCeD63TX3KLN86jtRPnFJlew7U7xZ8ysJm/8xQe
EHsNc6bJec+wS5u+ENasXkNBW2jKI+zt/pq7s8ZeQ6y7m4ka9uS9/YGRjAXw
W+T61ePYtVbMPzxEC2AFzgvsw3aAuhpdqwJwPfqzYTN284q8+fJoATQv3+4m
4fP5JZ23cYKhENKpX7NLsB/0zR9u31MIKRoHjqdi7y8vXEuzLATvRA83L2xf
5wPPdUYL4W9sXaIM9m6X0JnPjkVw0XpdIgL3k52fOq1EfIrA0v9ClDs2p7hg
z93oIkg2P5h6DXut61UtZ1kRTNWplR/B7pf9EKG9UgRr2sKvm3B/ezrPIPPR
vxgcrVICv+P+F6atmbUzrhhmLFpV2rH90yMEb2QXw60DHilF2Pcu7d60uaUY
pIdEVVyw9UpPd6tuKwFx+xmeJQIJcdx3c6tNKIFyFa+qKdyfmVtrpjjzSkBj
sd39I/aq2OZr5u9KwOFmVVc69lRnzLm14RJojBCzuYrdJFPMf0q8FGjfO3sb
8fuA39z3t2UFpZBGJH4N8sTr62y1nk96A8vm97bVPiChb+INFd1db+B0wuf9
UdiVvfud1ibeQO0N1VEbbFfF6VFt5jKYYPM4yYo9y+peP6VeBuG7i9x13PF6
poQFSHwoA80Wwt96V3xetFWwZzSVQxfbvyc37uF6IAo2tPaVw8g+TTcp7GhZ
r0fztHJ4+N1qed6ZhHQTVGdU2SogVFHsszd2i21b+5hWBdgu55VEO+H+uToe
JdJaAS9DKRKZd0mo4CAXf1JbJZwOF9L1vEVC/IrN24VHKsEoakH5KLafnj9b
ymwlNF3uLx2/SUIm7israTuqIP0Q2qWJvamROpR7pQre1QdMc9jjcUuU/pZS
BTKBcsaE6yTE9MzpaP/ft6AalOHz7xqux1xJCbNt1SD7mIknDbu3hrpneE81
NO45JqKBnU824x5Xq4ZBw9UXwRYkZCyjtUgPrgaOBStFDnM83iZavcz7Dg5e
tK5duoLHmbvOChypAcX2zyI3LpFQiIu9rxbUgH3oocsrBng/kP/WPNSrgVGv
VoZwbPFGCbn+ezXwQXq9qlQf96sAwt6kihqoEdpW8EeXhMK3HGIQVqmFy0Lq
DvY6uH9u9anaY4igsusgaUgdr7fHzkW96wgE+98bWWJLfc875uOGYP1Rz5Vx
NRKKbe3JHotHQKnPeE1WJSHrsMNxaUMI2N33B44rk9A6i4NCtGwdPEkraqs/
Q0JJj/l28tTUAaPSuiHPcRKS+PHzMn9jHcQ0EPeFy5JQ+aWmp0JtdSD/pf3e
Fuwvux/y7huqgxayrN8faRJiKevnOfG3Dnbqj7h1H8X7YSx5h4nie3DgXAy6
L0lCWqfE/3te8x6YdcbOXRAjoaXvxzjEa+uBwemiuh0Xrg8fOYevH+ph7MCT
mSJOEnrBd+pT4Od6qPoz8muZg4TU1dTC6KP18J+0AHsIO663xMschZtIsNVS
3TONlYQOa3lwnNIiQXOy0pE3TDjeLBKHXjcJOs2zSFd+16N2SyPOR1MNECt4
SCVzoB7xZthHJMw1QLSb0Z2u/npkNunxX8VKA3z1esTIiD11J4V3bmsjtLif
szLtq0csnjRhe8lGoLIPrm7+Wo/gqccRQ4dGmMu7FaDcXo+Kml/oHv7RCKcr
8mRU6+pRlMxk1OCvD9D3NOLJvbR65JRMct78swlUGq37Wy3rUYtAvpkbXytU
ZDYQArnq0fb59Zafgm2QmnDIS67iPeoYuqZerPUZ3nGPPfit8x71FgWECVd8
gaeeEbvn++rQGdGoSmp5B8SH9wrcta5D5oliU5c+dULwtxNZ718jtPj+prnG
5y6wf7XkfvZpLdKeO9HTP9kNugEpaYl6NejIz5xHhqtfQfNTgdKef9UoMLHT
1mCtB3QjmmwESt6i5xd9DBa4+8Dnn7wt/6kqJFFM8RHk+wb2KtEfm9sqkOro
z2Hxnf3Q2NWsJGBRjgT4iSpdhwZgp2SXfk3jG2T3r5GyWWoQWA0Fb0uolqL7
M1ERg+pD4BmqPzudUIw4cjbZPTMehkaDgrCe2UIkuEOS2GM8AnWSduSLU/lo
XtXh8+CJURhfYZc7XpCDYruSvSMrR+EY5+KTC9VZ6NH5tLPl8mOw0vnEVfZn
OiI13txe8H4MJJMv8h9mS0Ua/Byrdqrj8Fbxj9qL1edon6Mzbb5tHFSNh9LH
J54h5eTi3yp6E6BpNZ38MzEGRdM1lpQNJiBRdzJCLDQGTcj1L4HhBMzwGqWb
e8agwHamZUWTCUiT0VKevhqDPq1fWlWwnICBmMb228IxyMT697q00wTkngsS
+5MajZwPnGYTi5yAQ0X1P22Lo1BaccMupi8ToNyR18b3NQJt3mpre7hzAsRM
lb4HVkQge+tNr426J0D+VEs3e2IEOrJDVSmvbwIqfRZOGV+LQG9dkKXh2AQY
8PG8WJwKR53ybzOz5iYgxlRL8CpLOGKqLTyqzUuGnSe3SAldDEPXd+o+cOUj
AxOf8cersmGo6e6PuhQBMjxrfp9bwh+GwkWkDBaEyTBN5vXKmghFgj65Lsn7
yaD30zE12yMUyahnVv2UJ0Pm4HUvwdchyKYlUS3WlAzB90yi+cSDkVh4TWyC
GRkkR374THMGo3H9UcoLCzKcSXbn6F16jKy/7XucY00G7U1WgjOt2LSiT7W3
yECo/CW92xWb5eNlugcZ6hh28ye3BiEr1Xk7pSQynLS8eMkwOBDtYdlZpZZM
BsdFKZFZ10A02nxyq1YKns8tpuY060BkqU/Iv5ROBs9Nl0Z0zmBbsv2yzyPD
CPXm8bLZAGRJEPGIqSYD6cI5lxHzAHTtrXYYbYAMySsJp8e1/NGxkIf7BIbJ
0HGj+jzXSX/EZJpdqzVKhjkHlkqj/f4oY5npVy6ZDNFSDONnNvmjqZNvL9+Z
IYNusDb1Wq0fcquQEJn7h/M78vwCxyk/pBlkVCnGSAG9sCE35kN+SMDYX//S
Jgqk+g51Cgj6oXe/R/zebKFA3cEwk+crvojxxDOa23YKyCrJ/sdU44vC3mwu
WRWlwIWzMvNXz/kiC39Z7cPiFOi5xh8ppeCLjhpakc32U8DY2POEsKQv6px/
t7P2EAUGKku+Gm3zRfyyLp5EWQoILJzuO/7NB6UXj6tv1qDAgzSnj9n3fJCL
z/ZhuXMUcCtmMLS84YPO6iu539CiQDr/fL28qQ+izSbkfLxAAXOSH0FN1Qcd
OabPFWJEgWhWx6nPO3zQ2wLUy2VPgYLThk+a3hGReIumgtwtCkylZYVklhBR
BKUj8aoDBeTvFIikviIiWyGy+SsnClxl+KO+EEtEXCGsZJWHFKgUjqezOxLR
g8woDXtPCnDH5f83cp2IJuoEs8O9KMB/dFihw4yIKpcO3xrwoYBZ0VwttzYR
WV/Xn3UJocBi7IetHAeJ6BOxXz8pDLskKa1vDxHJP7cpfR9Ogelh1/QGfiLi
6HJ144qhwMKNLp5VViIqV05cy06igDZL6YUPX70Ru9AE60A+BT6Hvz5gfNMb
uck73GIspIBGn3k33cwbjRosth4opkAmT9XyOz1vVB68JcKljAI5bRn8+xS8
keWSJC9XLQXSHr2MWOfwRi3cZW7H6yhw5vEAPZ7JG8kdUeozrafAZmJ01P0/
BLT1ul5S9gcKrHVIHJ8hE9CbThdRlc8U8Pf7WLxQR0C7f/z1teugwKprnE1S
JQEFswWRn3RRwK6o5KR/EQFZKCdk9/dS4P6HLZVCqQTUdFWMjbGfAq+3Up59
SiAgWfe8WwcGKZBrb8KCogmItaBGymWUAgl6biu3AwjoXvPZiMRxCgzpUsr2
exPQEPnzbB2ZAswG92+LPySgkl3jpZx0CkwapR6j3yEgIfnbvMe/U+B4/z63
InsCCjJYcDOdoUC7VbRotQ0BmQWznMr+RQG5J/w7k0wJSHz7joxX8/j+jUF8
5UYE9D1OhCt3Eedr2/VdHJfw/YUPP8hbogBLY4Z8si4BeWScxB/WFLhzTsn3
pg4BqUpq6BSs4vsxHv7PWYuA2Er0ywv/UqDixu2V0rME9OWkxZ7idQr8mFu7
JKNOQPHoVkgJIxWkDpFlp1UIyPKs+0LpJir8iz9QNAYEdKDNz6JsMxW6ur8M
cysR0I9LkU3lW6ig5zn91fsMAZX3P5epZKNCgkxInsRpAvKyynlexU6Fnbnv
XDlPEZA6rYylmpMKV+ITzh9RICAOx3qnd9uo4FKjoBx6koC6Ftv7a/6jwn/j
lQ7i2ImPBtTRDioo9cpRl+UJyHoTraCOlwqfXTvr2fH4wZAF/no+KhSklPKb
Ys9uZ/QjCVCBDoz/yNiVzzhnGnZRoV2T+jgfP897t6DxB2EqfCuL/FyE53M2
c//7jyJU0AyTpv3C8+U6LCvZLEqFqp41mqMiAfWUwNOWvVQQyj9IO4TjT1bQ
WW/dR4UciblVMZwf2zqTm20HqLD3fswpEzUCOnzuelf7QSo0V11426JBQAtt
zopfJKnwQ9Y2ykOTgKoNCdkdUlSQFBXusdMmoPPWzzy7panQSnjBuKpPQNz0
dMpX2Y38MPGmXiagb45Fujh0cHyo/NP/CgHZezXv7VegQpNKmj6LNQEdY+55
MnCaCnZ8HiwZNwhoKWR8aVCRCp8iYga8bxNQYPxq64gKFU5k8CjPuRLQRRHW
E2NqVAi9p7n22JOAeLN4Xo5rUOGlppGMhQ8BZZRKuVC08Hzbqq43PCGg+vZr
Qt/1qfDgpoWFbw4BhVx2CJy+RIW26+wW24oJSH/wwezMZSqQWw1DB/D+GqVH
NcxeoYLHq94m6WYC+sfc4PDbigoE1U3n+qYJ6EPol54lG3z9r4lDVr8J6An3
kPLydSqYhVNmDzJ4I6E9v3nWblLhnvNHL08eb6RwWqKG8R6un2VuXlFlb8Td
Do5HXKgwqXQ2KFvHG01ZGotedaNCb1nY9MMr3uh5YGDAGw9cv/ySzJtcvBFD
J/mCnR8V5OK8Y3LyvdE327X1mAAq+CwxtERXe6OSpR0ldUFUyLtQMtDU4o1s
hdV2Cobh9Rlj2iw05Y2a7FOHP8VSgWLj8PnYTiJKXa2MXI6jwuJHIcf+3UTk
Ef5FdX8CFVRKl2dzDxDR4TfrWd7J+HrFvK91Cvj8Xjd3lMmiApe6z7v314jI
KE6QIb6CCg6Onl3ipUR09KBMSUMVFabyc++r1RIR6zst21/VuJ7+qx8Nbiai
t2MPms7XUWH6aapZ+CgR7ZbqjfzbhNfrp/UD9+0+iEKKEbXppwJrT8uxXncf
VGuU1xUxSIVjHNNhDwN8UBy9PuDdMBXsK5vT1GN8kOa2OTrvBDbtpPzlQh+U
b6pX0vSdCqoKHelWdNzPfnGoHflLhUPyIonHr/ui3J/Zf+XWqdAzykYydPFF
ozOqlYqMk7Dli8OpBD9fpDP1QOrC5kmYV3fWiEjzRXsnyHwOnJNAFckSkx7H
/bT73XSO8CQ82hdYZGTvh45WOsTtU5oEndXZvd6R/si2fIu+lPIkqPEGjiln
+KPEN2nscqqToNF73l2i0h+xFPcR1c9Owugis/nNUX80nKN+2+biJEwdZ7hT
KhOAwpKElFMtJuGHubPv/eEANEX4RBfynoSugC+/VgyCUFVTvYOgzyQYkfZ8
2HE7CD3mrvrJ5zcJN+9UPTTwC0L7szIXuYMmob79bIHKmyBk3UZgZIuYhPai
igQa32P0bZe0wOILPP8vCxRr6mPUVPlUs612EqQdjzCavwxBz5jCWlvqJvH7
T+GQZk0IuqHje7GpfhJC9ljwm/WHIObRu4akD5PAru/d94cnFClv0bSsap+E
bsWxrxxhoajy8op75vAkeLwwMs3xCUPZcxbZXv8mQcxqiMgWGo4ea1rey2Kg
Qcpsv9NgYTiyf2Gl+JmJBnWPOnxHusORxHnbrj1baDBUflLbTSQC5abeXCdt
o4HZDh1xWnkEKtBzMd4qSoO8hjATV/dIVFYQvOWZGg3UTFzLp99HoTjm0E6k
QYM+vV9Bdr1RyM00LJl2jgaRHc9urE5HoRMsEbKndGj4vD1y+y5/NKo0j702
ZEiDpecqTr5O0egdR0rF3hs0kBAysLm5LwaRbr2xK3pMg6f1MjO30mIRw2GF
029CaHD4EmuRY1UsUpqp4aoMo8Hd2XTR0C+xqNLxYxmKpMG3bbclWdZjUYFL
/6bP8TQIteaJ4jR/iuIJDC9nXtFg742TN+yE49DdaJ2+Q800UOX2vu1a+AwJ
viVrZrLRwaBugNVRMAn99WIWpLDT4b2MnHPxqSQ0qiL+XZyLDuyMp6S5ryah
rGabJxncdJhx7h868jwJyX4b70jfRQd/sdbZryLPkc6fUdM0KTpc81g/PXE4
GXmdGHJI0adDS7Ru0hmLFGS5sqY4cokOCmmf1Mx8U5B6rdA2ESM6tL0g30vK
SkFbz5oVvzClw73SHaEPfqaguMsDi8k2dDg/5WFsrPISx/eN8NyVDke2eEYH
975EUSeXdQfd6WA5E/Dt2dRL5LLGLyrkQQe+MOKx8r8v0Sl/E1ISgQ7Wfr6i
e8VT0ceY3i1JQXSQGAmOq3VORbnGS339wXSYHRqeuBCQisJ38eUKhtFB6mKB
3Ux8KjJMN9JJjKSDtDrnfvO6VCRv5ybcH00Hk7yzt6S6U5GgZNwPgad0GNS4
+IeTlor+/ihDV57h5/uvdP9bTUWjJV8jExLo4Ooktplhexr6H6gNdK0=
       "]], 
      LineBox[CompressedData["
1:eJwV1nk4VVsUAHBjmZIk85CSVKaSpB7LUEK9MhSShIQkGpAUkaF7kZlCkjlD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       "]], LineBox[CompressedData["
1:eJwV13k8VF8bAHC7rBXKWrKkkpQkqTePrSIppJKfZC0VJYmiREREZoxdluz7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       "]], LineBox[CompressedData["
1:eJwV1nk4lF0UAHBryvaVPUtRtrJVslU6QpZU1iwtopQlbZIkKSlSZBtjC9nL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       "]]},
     Annotation[#, "Charting`Private`Tag$11113#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.8}, {-0.1728, 0.038137485824617734`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7999119263916597`*^9, 3.799911952270976*^9}, 
   3.799954800447825*^9, 3.799955819006164*^9, {3.799955854746839*^9, 
   3.799955875242457*^9}, 3.800197200504463*^9, 3.800281943614232*^9, 
   3.800282148574933*^9, 3.800516581140573*^9, 3.80804323412003*^9, 
   3.810376357114746*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"050bf0ec-07b9-4a98-9de2-dcb431a111ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", "h", "]"}]], "Input",
 CellChangeTimes->{{3.7999548071849737`*^9, 3.7999548103671103`*^9}, {
  3.808043238086618*^9, 3.8080432387569942`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"42747b61-9275-4cfd-bce6-41957476634d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "625"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "108"}], "+", 
    RowBox[{"1250", " ", 
     SuperscriptBox["y", "3"]}], "-", 
    RowBox[{"1250", " ", 
     SuperscriptBox["y", "4"]}], "-", 
    RowBox[{"1250", " ", 
     SuperscriptBox["y", "3"], " ", "z"}], "+", 
    RowBox[{"3125", " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"1250", " ", "y", " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"1875", " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"7500", " ", 
     SuperscriptBox["z", "3"]}], "+", 
    RowBox[{"2500", " ", "y", " ", 
     SuperscriptBox["z", "3"]}], "+", 
    RowBox[{"4375", " ", 
     SuperscriptBox["z", "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7999548106730547`*^9, 3.799955886411298*^9, 
  3.800197200522518*^9, 3.800281943632209*^9, 3.800282148596595*^9, 
  3.8005165811774883`*^9, 3.808043241044039*^9, 3.810376357138493*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"5176132b-ea61-4748-b941-9263a92164fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{"h", ",", "0"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.799911741839086*^9, {3.799911996552618*^9, 3.799911996737103*^9}, {
   3.808043243935721*^9, 3.808043244573379*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"a5136e98-9ce6-40e4-aa9a-5918438739d3"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJyFnXdYFkf7trEbu8YuduwlWGOJ3nYp9hILRVQ0gqIoFrCiRrFgQ0VssSsW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    "], {{
      {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
        GrayLevel[1], 3], 
       StyleBox[GraphicsGroup3DBox[
         TagBox[{Polygon3DBox[CompressedData["
1:eJwtmgf8V9Mbx7/3fs89V5kNKRUqKjshSioRRUVFoogoihQtMyIRUVIhW7as
lJ1dZO+tvz2SyGzh//74nNer0/O+53e+d57zrPM0GTSi9yl5pVL5u1qp8K9y
bahUaiF7c3BZVqmMo0XaGvoK5I/I+pl5Y7gecj3a3/AsfnMU8j1OuDl9Je0N
jmfHSuVI5DLOfS3cH14B38n4gfCHjF9X8fhfkZshA41/lcn8V4NWE26YrvVZ
xdcT/47UwJy2IfhBUam0QOZc56uKz/MlcgLyvMxj/2HMv+BI5APcwxD4c+7h
Zvhw+C14OtwVfg6eym8up43mnt+m/1KdF/kmbbKuhXyLdglcRb5AOwf+k9++
Ck+E/4Gfg8+Cf4efh8+G/4Bfgs+D18AvwufCq+El8AR4LXw1fDD8EnwNfAi8
BL4J7gu/CR/OPdam/cBxH+51F7gDsgbPeSZ9tyPXo50B34Z8hd9eoHfJb1+G
z4fXwYP43Q60Ouk7bJK+RQPOtQy5A3Ir2mvwvvwuwG/C+8Fvc94G8AjkO7TN
03veljFr4ZYay/Gz8BvIvsH3vBOybppXa9K3/aPi79uMv2mO1kU2pX0KN0E+
yPVOh3/hj/szvgutFW01fTtnvtdumVl9GqN3MjSdv16aS3pGzbk/0xyvm+a2
5uOmaQ4/wrVOQX7HtbanrxZtJcc/F37fpyKP5Z42pH86Yz7huCX9ZyLPoe8M
2vq0c5PcgL8dw/ia8HbB5/iHtlHF59X5f0Z2T99ho3QvuietlZ8q6X3SGgfP
eb3bhsHnmJn7veqcOnee5v73iOnIK2iX0l4tvKZPQz7DM14E/8tvX+O4UerX
uM60FbpnZL/0/I8xfoTOz/iH4eHwt/B8+CT4a/hEeCfNPXgEvBt8L3xQ8DNs
gRxJ/+7wffQvLcyP0n8C/TtqrtI/luuNoTWjfceYvfj7iSW6gzHTGFMT+QFt
KlwD+T7tcn1n5IGM3ULfHvkYbQ/6L+Aco/jbtvAczj8A3gK+Ch4NbwffCp8J
7wLfDZ8Ft4bvgU+Hd4bvhM+AW8F3wadV/U1u0TzhWv/TtwxeM5qPmyMnMaYH
vIgxF8Ld4RfgcXAH+GH4HHhf+El4PLwfvBC+CO4JL4YnwgfBz8Pnwl3gp+Ar
q9a3b8Mzqta378Az4QHwu/AYuD08Hz4e3ga+Ef60MM/lPg+grYKbI8cyZm94
AWMuhw+FX4Mvg/vAr0pPwofBr8NT4N7wK/BOaQ1KF1xC/z7Ix+m/GO6oby2d
A9eDL4ePgetK98PHwpvCl8ID4TrwRbnPt1Na47txf4209pHDGLMVfbMZMwRu
CM+Cp8H7w8/AV8AHwM/CC+FRWk/wE/Cp8I/w4/BIeBm8AD4Z/ga+N3hunM17
epL+0+Dl9O9D/27cQyfks1Xr29/ofwoeDa+An4bHSGfAk+FO8GPwUHhL+Br4
aLg2fGFuPfFNxbriZPqbIq+jfzjcDL4evgBuCz8ET6h6bj8Ib819fA1vijyP
/jbwA/SfD+8Jz4PnBL8f6a5dpdO5XutgHbi8Yr1wmPQ7cpLsCxz1DeG+MD+r
XAyfBDeBr4X7VK2rz+e/o6r2JS6AD03+xUS4P+fvk+x6PzpZxpUp9G8T/Lyb
Idvxtz1pO6b1Lql3rhsYxNiWyIP54XmM3RruDa+TrYUPgH+WrYU3ida9tZAZ
7Th+uy3y/eQDyBcYXFr3nSCfgeOt5Vcg3y1sNwZwfCpj3tA8YMww+CLZDHho
aTs0GF7F+BM1l7inbTjuJh2AXI/2nmwqcm1h+/MjYzbg+EM9I/Jv+h/TnNb5
NW/gnrTj6F/C+Kn0/8Z1FsK7Ir+k3QM3RS6nPQLvgPyGdh+8DfJH2gJ4e+Qy
2nx4O+TXtHvhrav2+16C90b+QHsI3hb5FW0u3EzrlXu4XfNN77zweb5G/sLf
HodbIX+lPQm3Rv5Oe0rrUuub9/OF1hi/XYl8gv5dkGtoi+F2yL9oz8F7IFfR
nof3RK6mLYLbIutznkulyzlPU3i2dBAc4eM0p+EO8Gdak/De8Kdaz/Be8Huy
VXB7+BOtbbgd/C58CrwdfKv0Jty59DsaC3cq/a5Hwy3gG+Ej4Npl0stwnTLp
X3j90nZub3iD0ratA7xRaR3aCd6/9Dc7E964tN7fB65X2jZ0hWuVyQbAdUvr
+v3hTUvbjAPgf6qeGx30+9LfbAz9+5b+luPgDaPt5kbI3el/lP4h8E7wXfDR
cFv4HXg43AZeBJ8It4bvhQdpHcFnw53hmvApsh/wrvB98HHwbvD98PHwLvBc
+Fh4D3gxPBTeE34NHgbvV3peng53KT1fz4B3hO+Aj4J3gG+HB8Dbw7fB/eFW
8D3wMfDO8N3wQPhf5Mu8k466J9bYYTz7IOR7zNfPK/bHmtLXRPpH6wTZPPOc
Kxj3FrILv+1NXwva29K90uvpWL/T75dW7EM2TH7qF5y3PvIU5AFpjM7/JcfN
kacjr4zWbXcilxf2tX5Cvk6bJF1d+N3MhDdENs5s13RexQXyZ8qq57jWY+Oq
3+tlUotV685vk72Q3vtO9rewL3QDXK9q/1Gx2W8cT0M2oP0Cd+e+2icfqWuw
re6C3Ctzv/zLlYXtyPmFfcDdk486BHkQrY38y8I+1VnIepofSU+u4HgP+cHI
zsFjZa+v0XpAnsw33DKzn9Y83Y+Ob849Xu/isGSb6if7dFTh77aksD8qv3yc
9Jd86szfUj5M28zX2DHZFNm8FiHFCcH64Fa4IXLT6PfflHNuwN8+gnum96Z3
pvg0T7FPZxk0+BVEJziDX4X3gTeEP4YPrvpedE9fyJYU1nXfIjfSteFDqo6x
FId8VXHsLbs5gWc/NThmGCl/uPB1FXu9n2yTbNSewTarDXLjFB/1qvp8imkU
/35T+Pp6V4qpL87sH5wQPNcHBuvI6zUPketz/CHcQ2ussK6ewru5XusK/pR7
u1brG/4Yvk56Av4EXs5vj4D/KhzzyxddU1h3DoaXMqbKuWbBDaJ18HVwXc1T
6Q/4s9zxhWLhVfAPhWO9ZZpXnHN9+Er6I/wu3FXfSM8Ad4Nrwh9oHsGt+c1V
8p241qfRMf+cwvbhNvobIetEx8WKj7UupmTOe1xCG5V8lZfSGtda/5y2GXwL
17lItpx7yaqO6eTbjEeO0X1njgE2SbGAYoLR+ns65wjGzE3ztU1aR4pxBgTr
psORhxS246VyJzqm/1ykEjd3wRtojcEPZV5j+tbSaTcy/ke4Nfyv4tBgHVhH
fl/0eQrk/wqvNdmIk/nbUPgk6QDZe83L6FjywMzxpPyhA3PPvRrJl1N+RjkX
6Qmt8SPoO5KWpWftn55X9qh50otnZ47r9Lxfcr5h8kP0XHovtL3Tux+dfqsY
dN/McahifcXz8qWU61B/77TWlQdRzHsWsm9mPdg8xTLKMxzPtT5O15be6Jf0
2C7pnMohKL5Q7kB6cPe0vrTOvsh9TV3rJPh2+hVX14efyWxvNHcUYytu/id4
vciGduS4A+0FjmchH0/fu6biYa2JzDm3KekZNywcX2sdTEnnU//0NEZ6+4vo
3IRsumz7eK07zpUXXmuyxQ0LryPZkM0Lj5EtlgOvtSbbPTnNdb3nH6NzWPIB
pA8v1HyI9gum6GdV2yy9M/nMzZL9kk3XXBuX7rNzumf5xFPSs2lNTcp8Ttk/
+dEXIxUcXABPzLwOp6Zx6n+9al2xkfzM3LHV0OAcxvT0HnSdK9K1pNsmpzmp
nN+EtAb1nXSsHIjOPTXdx7h0byvSfU5L5xyV3on05ImZc4C61wZpTEx9U1P/
qKSXFHNdku5Bv1Ucpxjkv1gucz5IfRvzvk5HfsT7a6e4He5KOxq+KnPuZ6a+
R+bcZlv6P0rrYST8QGYbfHDw3Dok2P5tnHteb4HcJPf9No22oZ8VtsX7af7K
X6Pvt8x2ulaKlbZEzkAupZ2Z7lPvqAlyCOf7LPW/QuuUOye0nLZN7nzWJ7SO
uZ9tPu3qzLpbz9Es97N0QLZPeR2N/TTz+PrRc0IxlnRng9zfbnjuNab1dRn3
fhPyLMXayE1zr/PGyBcy650h/O3QNGY7+m/NrJOeptXL/bcvOO/qzLp3fNLb
E4OfqWl6roHI7rnzoXqO19KztOA+39YcUKzB31+Cj6ItpC3InAuQbtg897y7
Qv6Mci3BOvvzzHPhjvTu9N7WBdtQ+czSTx3S+9G76Zzep2JQ2bKNFdtknpea
e1o3Wj8npDkkn0z2pAm/uztzXnJ4sN94hN6J/Gb+tgXyHf7WKrefezRtsL55
Zr/g+Mx+r3za4zL7teobnvo1D6RnpWOly6TTpc9P43xfI09KY09O43cMtiXK
+54SbKeOCr7mwHRdzXvloJX3fDHz+9W7HRH8vMOQM5XHU/5DPhd9XXL/RrZp
sGwv86eVYgz6a2tey1/R++Y+T4dn63vCNaPX+fqyg8h9c6/rc5FvpPe5deGx
jyJH0/++nk/PHvx36SLF+CMz2+hm0d+ohvIDjN899/r6TyZ+kLYm8/qV/W+e
ex7OobXMbZNmyGfNbeu11lvkHn82skfu77Am2AdTHPRJcD7wELjg7+fkfq9V
5Fm5v99Y5XFyv+vFtMNyxzIXBr+7CchI3/jcNrg15zoi97PrHIem8zylnCa/
68jfFwbnaRXbPh2c71U8+2pwjlGx6muKJSqOYV8PziUqzr0G/i6zzX9Ydrbi
2PmR6DyXYsxHgnOSiqNnRueMH4uOQXelf66+VXDutBv9T3KufnpHmb/5kbm/
u551WebnbRzd11l+ZfKB5QsrnyQb3QN5Rvq++s6TUn/P4Hk9KvfcfiKzvtac
bRQ9T3YtfP2D0z3UTn6X/K/vOe6V+1j30ie9/+vg/vDDFc+7Abmv3SNdV9fX
N+mZvsu4YH/sROTrmZ9Z11pCezmt47W0U+VXZSl259xPyE+JzmUrlv8WeSP9
9avOHSlO3Ew6RrkB+P3cPqh80T0UHytelT2UD8yY2XBt5Frao/KvFH/zt030
TPJ5Ob4GroVcWvX72QT5MW267CHyT9oDcEvkT7Q74S2RK2h3wVtVHXMpp7R7
1fkl5biaI7+n3QxvjvyDdr90M/Ij2hWyvcjvaDfJbiNfCJ4zyqso1ydf7Gjk
rOi4TPGZ7l8xk+Kw9Xj+83LrtduCn2sPrYmq/f+p8gGj85htonPNii8bMXZR
8H6HckSLg/c1lCO6P3ivYa/ovQfFy9rPmBG9P/Ag8vjCeYxp8G+F50UvZJW/
Pw234Xrt4JbcV9vkM8tfXsn57ovOpysnptyY1tQN8hcY1xhuR/89wfffVjmi
0vsBWsuyhyOSLlqVOcaQnerCte9m/NmK1wvnHs+Be8Lz5GdF519fhNsrf1I4
J3kB/QcUziWOh3sUzjFOiH4ePdf5cLfC31Tftmvh/OS59Oel55byuoMK5yov
hwcWzg1eqvNXnadR/Cvduyf33Dz6u+r7XgLXUMwsG6WYtfB9Xkb/ocq7Sv/B
hxXOZ06C+xbOVV4UHavK7ij3+3Xwfsfh8HvB+zI9ZEOD19dBimeD9266K97U
OoUPln0J3rvpA78fvF/TE/4seA+oF7w0eG+od3SO8xj4I57n1eh9X+U8v2RM
L+mz6H107e8ob/lV8J5LX/ib4D2aflrjwfsyylv+GrxHr3zaL8H7QcqnrQq+
lnJovwevfeXf3onep1eeUPZqZLJB/QrnoidrLRRem1qjWYorFV+ulC3O7X//
njmvrZy2/M2hyQ7KVzoxt790b2Z/S76WfE/5mvIvfpVuzp3P+Qk+JrfvU0nx
qeLUYck3GKN7T/pcev2fZPNk79Zltt+y3SG3HZUN/TtzrC4/86/Mvqb8zPOT
jpWu/SNzvCdfbmLyFcciDy+c9744Oj+t7/Iy4/YsnEtRDlm51WvhOsjfomsI
lGvdpXBco3z1zoXzTspXt4JnVJyjblE45lKO+t9onah9De1vaN7ujNy2cG5Q
eb6WhfOBynXLtsnGKc+8JlpfKw+/R+F8i3LFbQvrfOn+F6P355Rjb1P4npX3
7lQ4T6LcrHL50gNNkB0K582Uv+0Iz6k457xZ6X1K2eLBhfNjV8ANSu8Lao28
Hl1vMVN6LrreYrrGRtc6XKlcV3R9wwzlMKNzvNfDH0bnlm+Ev43eY7tP9ih6
H/ou+IPo/PAN8NfRe3Vz4a+i9/nukY6P3ue7G34jOv9/NfxWdM55NvxedJ78
OnhdtC15Dl6bbOezsDawZHsWwVlpe7YYLkrvK8tefBO913gv/X9H263n4R+i
60IehN+Mzm9fA/8TbQtfgN+OzodfC38fvb/4APxd9J7i/fD/ovcp74Q/is7b
3wR/Ep2TvwXeLn1rzZPdC9vWZ5DbF/YBnkDuWNieLkTuUNhuPoncrbBdflqx
Y2Fbr3trl/S25k+R7JHs0t70P1jxM8pnUB2H8pbtC9t6vcO9CttrvcNqadv2
IrwT7Rb6n5LfHW3fjuDvQwrnV6fTd1W0P9KT/lDaHsv+fhy9H3EzY5dG1yLc
ofMh95HvpTWd9JVsTXf4mYq/19nyXVm7k+VHF7azi5JvsCV9/bhO/+T/6D6P
LJyPld7TfT5fcU56dbTfo3f7V7Svo2e5O3p/d7TsZ/R+9hi9A62TqvcI5kbv
f4+VDYze/x4nOxm9BzxB7x4+teo8/KLoffTL9V6j62w+lN2L3hu+DH4+et93
Cvxc9D7xpfCC6L3b8+D50Xvn58o+R+9Jj4cHls4Fy+b2L51jlc09tnSOW/7J
oNK5bK3xY0rnzbVf+Wz03vMlelelc7WyxUeXzs/K/s6L3qc/hzED6F8vOM9c
lq5LkH9So3Qdifyl9UrXhciHeTq6PmOybHV0PceFsuHRdRgT4T+ia0Q0h/+M
9gs1t3+PrhfRnF8SXRNwBfxrdC3X4/I1ousGpsEro+u9HoN/jq6dehj+KbpO
az78S3S91yPwiuiaqgXwsuh6r3nw8uh6r4fgVdE+sdbU4uiagKmFY5NMdla6
J3offRT940rnwpSLWxhdg3KR7E90zcokzevoepSLC8cj2ozfTfqDdmTV+1Nz
ovf1T4JPLx3n3CD9F72vf7LWS/Se/TDp/ui9/+HSDdF7/EML76HskOLt9sH1
GN2C92yUT1aO6d/gGgnp6o+1hirW8x8G163p3a4OznNKx64NrruQnv8juKZI
evjv4NoM6fPvg2v2ZBc+Cq7Z07f7QfFaxTblr+B6LenM34LrN6RXvwiuOZR9
yQrXfkhPVgvXaUhvbFk4dtC3a0K7suJvulXhmEXfvU7huj7Znbq0CyvWw6p1
lI5pyXttXLgeSd+6UWEbrRxsUbgORDp5i8L1S5o/9QvXEMoWbFa4tlB6vkHh
mkPNn5XBtVWyU6qlPJTjbWVzCuf/ToH7BftFyvMo76+c7OCkM7WPoP0E7S/0
SrmXI4N9tv7JdzqT73c1cg73ul/mayhvc2yKN7UPophVuUTtF7xJ/5XIjwvn
mZRL2ZfjefC04Bo57bv9gqxZuAZSOlkxy7uZcwC7ap7nruVQHYV09erC9RK6
h3WF90zlM2pfUfs158N1o/eGlLP/tXCs3Vv5U6Ryx8rzKp8oVp5MuVrtxWhP
TXtrqulUDnhqip2Ue9Z9KR/Sl+NZyIeqvtZp8PqF6zZlZ7/K/S3UX3I8Fr4V
uX/VeSztqakeVXsg0smK71QbptpA7WF9U3HNi+yi7KNqGvtXnTNW/Y72RrX/
oDrK5oVjbeml54NrqKT3tKesekvVXT4XXFOktb9N4bhb+urZ4Dqr/3QF3K5i
XaH4VnGu6irrB+fwtFeu/d92aS1rXmnv+w/kvKrfs/ZoZH+0V6vaOukV1Q6p
hki1oNojlb1Urkb7xdo3Vu2o8nnab1VNqvZaOgbbPe1xq4ZrRu7cvPY6VZeo
GPr40vWNqhVUzeBxpfc45QM8EVz7JJ3/dnBNrPTnncH1SLKtdwfXSsmG3gdv
X7GtUa2mcsDKEz8UXL8n2zcvuK5Ptu+u4Jor2eKNC9foylfcoHB9r/zMjQrv
rWiPpnbhelr5eJsUrt2Vn1mrcG2t/M/Hg+uvZJvmB9cWyv7eEFzbJn37cnDt
sez1K3C3iu34S8E1bLKnbwXXA8vuLwmuZ5NNvyO4/k0+xoLgekX5DDcH19dJ
h98YXF8n/T8td52C6r6uD649k26/KbjuTrbg9uD6NNmgw0vvcyvuk+2YDd+k
eVq6FlAx7yGla3cU1/8cvK93leZk6f1jxc7NSu8fK4ZVLZT21GZJH5auWVQO
s68Kw4JjqxGlfTiNGV3aV9P+5vDS81L1zKNK6zLVKXUvXVekvMRBpWunlE84
sHStknIRvUrXISlH0a10fZJyGl1L1zYp1zGk9JpUPbNyysqPKk/ao3StkvIY
W5fe/1bcfVrSv9prHltad6juesvS9ZeK8fuUrrv6L+dQumZFeYbGpWs3lSto
VLqeUvmBrUrX1isn0LB0/aVyDoeWrgFSvmJkaX2t99ykdP5OeYbmpffUlQf4
P/E2yTA=
            "]], Polygon3DBox[CompressedData["
1:eJwtm2PAHtcWhecdpUztNnXaWyNpm5RpattKatu2bdtMbSftrW0bt7bv83TN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            "]], Polygon3DBox[CompressedData["
1:eJwt13mgVWMXx/Fz7zn3RFGSDAml3pdUNKCZIkIDDTRpLrN6RUmkNGpUFKIR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            "]], 
           Polygon3DBox[{{1430, 930, 1105, 1690, 1258, 1259}, {1574, 464, 
            1132, 1131, 151, 1571}, {1431, 931, 1108, 1691, 1262, 1263}, {
            1695, 1148, 1161, 525, 225, 1509}, {1525, 531, 530, 1103, 1104, 
            1526}}]},
          Annotation[#, "Charting`Private`Tag$11235#1"]& ]],
        Lighting->{{"Ambient", 
           RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
          "Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{0, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 0, 2}]}}]}, {}, {}, {}, {}}, {
      {GrayLevel[0], 
       Line3DBox[{279, 1, 272, 227, 1180, 16, 1189, 29, 1200, 44, 1214, 59, 
        1229, 74, 1244, 89, 1260, 1261, 104, 401, 240, 281, 528}], 
       Line3DBox[{642, 2, 1059, 246, 279}], Line3DBox[{644, 3, 642}], 
       Line3DBox[{646, 4, 644}], Line3DBox[{648, 5, 646}], 
       Line3DBox[{650, 6, 648}], Line3DBox[{652, 7, 650}], 
       Line3DBox[{656, 8, 653, 652}], Line3DBox[{327, 9, 656}], 
       Line3DBox[{392, 10, 1066, 266, 549}], Line3DBox[{659, 11, 1139, 392}], 
       Line3DBox[{660, 12, 230, 659}], Line3DBox[{405, 13, 258, 232, 660}], 
       Line3DBox[{661, 14, 254, 330, 1154, 631}], 
       Line3DBox[{280, 15, 276, 250, 661}], 
       Line3DBox[{1198, 28, 1485, 236, 280}], Line3DBox[{1212, 43, 1198}], 
       Line3DBox[{1227, 58, 1212}], Line3DBox[{1242, 73, 1227}], 
       Line3DBox[{1257, 88, 1242}], Line3DBox[{1286, 103, 1257}], 
       Line3DBox[{1300, 118, 1287, 1286}], 
       Line3DBox[{1301, 134, 1315, 148, 1328, 163, 1343, 178, 1358, 193, 1488,
         243, 282, 207, 277, 252, 836, 208, 837, 209, 615}], 
       Line3DBox[{1313, 133, 1300}], Line3DBox[{1326, 147, 1313}], 
       Line3DBox[{1341, 162, 1326}], Line3DBox[{1356, 177, 1341}], 
       Line3DBox[{1371, 192, 1356}], 
       Line3DBox[{838, 210, 839, 211, 840, 212, 841, 213, 842, 843, 214, 844, 
        215, 845, 216, 846, 217, 847, 218, 848, 219, 849, 220, 1058, 245, 283,
         221, 278, 253, 1384, 206, 1371}], Line3DBox[{299, 241, 1301}], 
       Line3DBox[{350, 271, 838}], Line3DBox[{299, 119}], 
       Line3DBox[{327, 440}], Line3DBox[{350, 457}]}, {}, 
      {GrayLevel[0.2], 
       Line3DBox[{1180, 1482, 850, 1179, 1697, 1385, 1181, 1698, 1386, 1182, 
        1699, 1387, 1183, 1700, 1388, 1184, 1701, 1389, 1185, 1702, 1590, 
        1796, 1186, 1504, 1703, 1390, 1505, 1480, 1501, 1570, 1895, 1533, 
        1582}], Line3DBox[{1189, 1591, 1797, 1188, 1705, 1395, 1190, 1706, 
        1396, 1191, 1707, 1397, 1192, 1708, 1398, 1193, 1709, 1399, 1194, 
        1710, 1592, 1798, 1195, 1593, 1799, 1196, 1500, 1711, 1400, 1506, 
        1549, 1550, 1503, 1899, 1518, 1401, 1538, 1495, 1496, 1712, 1493, 
        1402, 1499, 1684, 1713, 1403, 1512, 1896, 1511, 1404, 1197, 1714, 
        1405, 1198}], 
       Line3DBox[{1200, 1594, 1800, 1199, 1595, 1801, 1201, 1715, 1406, 1202, 
        1716, 1407, 1203, 1717, 1408, 1204, 1718, 1409, 1205, 1719, 1596, 
        1802, 1206, 1597, 1803, 1207, 1598, 1804, 1208, 1502, 1720, 1410, 
        1521, 1685, 1721, 1411, 1209, 1722, 1412, 1210, 1723, 1413, 1211, 
        1724, 1414, 1212}], 
       Line3DBox[{1214, 1599, 1805, 1213, 1600, 1806, 1215, 1601, 1807, 1216, 
        1725, 1415, 1217, 1726, 1416, 1218, 1727, 1417, 1219, 1728, 1602, 
        1808, 1220, 1603, 1809, 1221, 1604, 1810, 1222, 1605, 1811, 1223, 
        1729, 1418, 1224, 1730, 1419, 1225, 1731, 1420, 1226, 1732, 1421, 
        1227}], Line3DBox[{1229, 1606, 1812, 1228, 1607, 1813, 1230, 1608, 
        1814, 1231, 1609, 1815, 1232, 1733, 1422, 1233, 1734, 1423, 1234, 
        1735, 1610, 1816, 1235, 1611, 1817, 1236, 1612, 1818, 1237, 1613, 
        1819, 1238, 1614, 1820, 1239, 1736, 1424, 1240, 1737, 1425, 1241, 
        1738, 1426, 1242}], 
       Line3DBox[{1244, 1615, 1821, 1243, 1616, 1822, 1245, 1617, 1823, 1246, 
        1618, 1824, 1247, 1619, 1825, 1248, 1739, 1427, 1249, 1740, 1620, 
        1826, 1250, 1621, 1827, 1251, 1622, 1828, 1252, 1623, 1829, 1253, 
        1624, 1830, 1254, 1625, 1831, 1255, 1741, 1428, 1256, 1742, 1429, 
        1257}], Line3DBox[{1261, 1528, 1529, 1903, 1430, 1259, 1531, 1532, 
        1904, 1431, 1263, 1743, 1432, 1265, 1744, 1433, 1267, 1745, 1434, 
        1269, 1746, 1435, 1271, 1748, 1749, 1436, 1273, 1750, 1437, 1275, 
        1751, 1438, 1277, 1752, 1439, 1279, 1753, 1440, 1281, 1754, 1441, 
        1283, 1755, 1442, 1285, 1757, 1444, 1287}], 
       Line3DBox[{1286, 1443, 1756, 1284, 1844, 1636, 1282, 1843, 1635, 1280, 
        1842, 1634, 1278, 1841, 1633, 1276, 1840, 1632, 1274, 1839, 1631, 
        1272, 1838, 1630, 1747, 1270, 1837, 1629, 1268, 1836, 1628, 1266, 
        1835, 1627, 1264, 1834, 1626, 1262, 1691, 1833, 1530, 1258, 1690, 
        1832, 1527, 1260}], 
       Line3DBox[{1300, 1455, 1767, 1299, 1454, 1766, 1298, 1453, 1765, 1297, 
        1452, 1764, 1296, 1451, 1763, 1295, 1450, 1762, 1294, 953, 1293, 1845,
         1638, 1761, 1292, 1449, 1760, 1291, 1448, 1759, 1290, 1447, 1758, 
        1289, 1446, 1910, 1556, 1555, 1288, 1445, 1901, 1522, 1513, 1514, 
        1897, 1637, 1535, 1515, 1569, 1551, 1497, 1583}], 
       Line3DBox[{1301, 1486, 1639, 1893, 1517, 1516, 1558, 1559, 1898, 1560, 
        1573, 1579}], 
       Line3DBox[{1313, 1463, 1776, 1312, 1462, 1775, 1311, 1461, 1774, 1310, 
        1460, 1773, 1309, 1459, 1772, 1308, 967, 1307, 1847, 1641, 1306, 1846,
         1640, 1771, 1305, 1458, 1770, 1304, 1457, 1769, 1303, 1456, 1768, 
        1302, 1568, 1694, 1912, 1696}], 
       Line3DBox[{1315, 1642, 1848, 1314, 1557, 1643, 1911, 1561, 1539, 1644, 
        1905, 1545, 1571, 1574}], 
       Line3DBox[{1326, 1470, 1783, 1325, 1469, 1782, 1324, 1468, 1781, 1323, 
        1467, 1780, 1322, 982, 1321, 1851, 1647, 1320, 1850, 1646, 1319, 1849,
         1645, 1779, 1318, 1466, 1778, 1317, 1465, 1777, 1316, 1464, 1586}], 
       Line3DBox[{1328, 1648, 1852, 1327, 1649, 1853, 1329, 1650, 1854, 1330, 
        1692, 1906, 1540, 1562, 1536, 1576}], 
       Line3DBox[{1341, 1475, 1789, 1340, 1474, 1788, 1339, 1473, 1787, 1338, 
        997, 1337, 1858, 1654, 1336, 1857, 1653, 1335, 1856, 1652, 1334, 1855,
         1651, 1786, 1333, 1472, 1785, 1332, 1471, 1784, 1331, 1564, 1588}], 
       Line3DBox[{1343, 1655, 1859, 1342, 1656, 1860, 1344, 1657, 1861, 1345, 
        1693, 1907, 1541, 1563, 1537, 1577}], 
       Line3DBox[{1356, 1478, 1793, 1355, 1477, 1792, 1354, 1012, 1353, 1867, 
        1663, 1352, 1866, 1662, 1351, 1865, 1661, 1350, 1864, 1660, 1349, 
        1863, 1659, 1791, 1348, 1476, 1790, 1347, 1862, 1658, 1346, 1565, 
        1589}], Line3DBox[{1358, 1664, 1868, 1357, 1665, 1869, 1359, 1508, 
        1870, 1687, 1360, 1543, 1544, 1580}], 
       Line3DBox[{1371, 1479, 1795, 1370, 1026, 1369, 1879, 1673, 1368, 1878, 
        1672, 1367, 1877, 1671, 1366, 1876, 1670, 1365, 1875, 1669, 1364, 
        1874, 1668, 1794, 1363, 1873, 1667, 1362, 1872, 1666, 1361, 1523, 
        1871, 1572, 1587}], 
       Line3DBox[{1384, 1489, 1056, 1383, 1891, 1682, 1382, 1890, 1681, 1381, 
        1889, 1680, 1380, 1888, 1679, 1379, 1887, 1678, 1378, 1886, 1677, 
        1377, 1885, 1884, 1676, 1376, 1883, 1675, 1375, 1882, 1674, 1374, 
        1507, 1524, 1902, 1526, 1525, 1566, 1578}], 
       Line3DBox[{1485, 1394, 1484, 1892, 1187, 1393, 1519, 1520, 1900, 1689, 
        1491, 1392, 1534, 1494, 1492, 348, 1909, 1585}], 
       Line3DBox[{1488, 1487, 1880, 1686, 1372, 1510, 1881, 1688, 1373, 1481, 
        1509, 1695, 1908, 1542, 1575}], 
       Line3DBox[{1581, 1548, 1546, 1547, 1498, 1894, 1391, 1490, 1683, 1704, 
        1483, 1552, 1553, 1567, 1554, 1584}]}, 
      {GrayLevel[0.2], 
       Line3DBox[{642, 851, 1697, 643, 861, 1705, 664, 1801, 872, 678, 1806, 
        886, 693, 1813, 901, 708, 1822, 916, 723, 1833, 1108, 931, 1904, 738, 
        1085, 946, 1901, 753, 366, 1177}], 
       Line3DBox[{644, 852, 1698, 645, 862, 1706, 665, 873, 1715, 679, 1807, 
        887, 694, 1814, 902, 709, 1823, 917, 724, 1834, 932, 1743, 739, 1138, 
        947, 1910, 754, 1129, 1146, 1145, 1912, 1178}], 
       Line3DBox[{646, 853, 1699, 647, 863, 1707, 666, 874, 1716, 680, 888, 
        1725, 695, 1815, 903, 710, 1824, 918, 725, 1835, 933, 1744, 740, 948, 
        1758, 755, 961, 1768, 769, 1159}], 
       Line3DBox[{648, 854, 1700, 649, 864, 1708, 667, 875, 1717, 681, 889, 
        1726, 696, 904, 1733, 711, 1825, 919, 726, 1836, 934, 1745, 741, 949, 
        1759, 756, 962, 1769, 770, 976, 1777, 784, 990, 1784, 798, 1862, 1004,
         812, 1872, 1017, 825, 1882, 1030, 840}], 
       Line3DBox[{650, 855, 1701, 651, 865, 1709, 668, 876, 1718, 682, 890, 
        1727, 697, 905, 1734, 712, 920, 1739, 727, 1837, 935, 1746, 742, 950, 
        1760, 757, 963, 1770, 771, 977, 1778, 785, 991, 1785, 799, 1005, 1790,
         813, 1873, 1018, 826, 1883, 1031, 841}], 
       Line3DBox[{652, 856, 1702, 654, 866, 1710, 669, 877, 1719, 683, 891, 
        1728, 698, 906, 1735, 713, 921, 1740, 728, 936, 1747, 1748, 743, 951, 
        1761, 758, 964, 1771, 772, 978, 1779, 786, 992, 1786, 800, 1006, 1791,
         814, 1019, 1794, 827, 1884, 1032, 842}], 
       Line3DBox[{656, 1074, 1075, 858, 1703, 657, 1799, 868, 671, 1803, 879, 
        685, 1809, 893, 700, 1817, 908, 715, 1827, 923, 730, 1839, 938, 1750, 
        745, 953, 760, 1847, 966, 774, 1850, 980, 788, 1856, 994, 802, 1864, 
        1008, 816, 1875, 1021, 829, 1886, 1034, 844}], 
       Line3DBox[{659, 1046, 1061, 1047, 1704, 1048, 1122, 1123, 1166}], 
       Line3DBox[{660, 1136, 1137, 1040, 1067, 1041, 1167}], 
       Line3DBox[{661, 1051, 1892, 1052, 662, 870, 1714, 676, 884, 1724, 691, 
        899, 1732, 706, 914, 1738, 721, 929, 1742, 736, 944, 1756, 1757, 751, 
        959, 1767, 766, 972, 1776, 780, 986, 1783, 794, 1000, 1789, 808, 1014,
         1793, 822, 1027, 1795, 835, 1056, 1057, 1058}], 
       Line3DBox[{836, 1028, 1055, 1880, 823, 1015, 1868, 809, 1001, 1859, 
        795, 987, 1852, 781, 973, 1848, 767, 960, 1893, 1088, 1089, 1164}], 
       Line3DBox[{837, 1029, 1082, 1081, 1881, 824, 1016, 1869, 810, 1002, 
        1860, 796, 988, 1853, 782, 974, 1911, 1140, 399, 768, 391, 1898, 
        1163}], Line3DBox[{838, 1119, 1127, 1144, 1118, 1176}], 
       Line3DBox[{839, 1078, 1080, 1077, 1902, 1104, 1103, 1102, 1158, 1101, 
        1152, 1871, 1160}], 
       Line3DBox[{843, 1033, 1885, 828, 1020, 1874, 815, 1007, 1863, 801, 993,
         1855, 787, 979, 1849, 773, 965, 1846, 759, 952, 1845, 744, 1749, 937,
         1838, 729, 922, 1826, 714, 907, 1816, 699, 892, 1808, 684, 878, 1802,
         670, 867, 1798, 655, 857, 1796, 653}], 
       Line3DBox[{845, 1035, 1887, 830, 1022, 1876, 817, 1009, 1865, 803, 995,
         1857, 789, 981, 1851, 775, 967, 761, 1762, 954, 746, 1751, 939, 1840,
         731, 924, 1828, 716, 909, 1818, 701, 894, 1810, 686, 880, 1804, 672, 
        1711, 869, 1076, 1072, 1090, 1109, 1895, 1162}], 
       Line3DBox[{846, 1036, 1888, 831, 1023, 1877, 818, 1010, 1866, 804, 996,
         1858, 790, 982, 776, 1772, 968, 762, 1763, 955, 747, 1752, 940, 1841,
         732, 925, 1829, 717, 910, 1819, 702, 895, 1811, 687, 1720, 881, 1098,
         1073, 1100, 673, 1092, 1899, 1091, 1168}], 
       Line3DBox[{847, 1037, 1889, 832, 1024, 1878, 819, 1011, 1867, 805, 997,
         791, 1780, 983, 777, 1773, 969, 763, 1764, 956, 748, 1753, 941, 1842,
         733, 926, 1830, 718, 911, 1820, 703, 1729, 896, 688, 1721, 1054, 
        1099, 1053, 1064, 1065, 1712, 1043, 1149, 1042, 1175}], 
       Line3DBox[{848, 1038, 1890, 833, 1025, 1879, 820, 1012, 806, 1787, 998,
         792, 1781, 984, 778, 1774, 970, 764, 1765, 957, 749, 1754, 942, 1843,
         734, 927, 1831, 719, 1736, 912, 704, 1730, 897, 689, 1722, 882, 674, 
        1713, 1050, 1068, 1049, 1071, 1063, 1125, 1909, 1153, 1157, 1174}], 
       Line3DBox[{849, 1039, 1891, 834, 1026, 821, 1792, 1013, 807, 1788, 999,
         793, 1782, 985, 779, 1775, 971, 765, 1766, 958, 750, 1755, 943, 1844,
         735, 1741, 928, 720, 1737, 913, 705, 1731, 898, 690, 1723, 883, 675, 
        1083, 1896, 1084, 1097, 1096, 1093, 1900, 1094, 1095, 1062, 1070, 
        1110, 1069, 1128, 1143, 1154}], 
       Line3DBox[{1059, 1044, 850, 641, 1797, 860, 663, 1800, 871, 677, 1805, 
        885, 692, 1812, 900, 707, 1821, 915, 722, 1832, 1105, 930, 1903, 737, 
        1106, 1107, 1086, 1087, 1897, 945, 752, 1170}], 
       Line3DBox[{1066, 1120, 1150, 1156, 1142, 1124, 1169}], 
       Line3DBox[{1139, 1045, 1060, 859, 1894, 658, 1121, 1126, 1147, 1165}], 
       Line3DBox[{1161, 1148, 1908, 1134, 1117, 1116, 1111, 1079, 1870, 811, 
        1003, 1861, 797, 989, 1854, 783, 975, 1905, 1135, 1130, 1141, 1155, 
        1173}], Line3DBox[{1171, 1132, 1131, 1906, 1112, 1113, 1133, 1907, 
        1114, 1115, 1151, 1172}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJztnXk01V3b+BVCMpahSKSiMlWUTFckFZEpc5S5QWSIIgmhkQYyFKJQhswz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     "]], {}},
  Axes->True,
  AxesLabel->{None, None, None},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImageSize->{350.43533057866495`, 346.6482401467505},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->NCache[{{0, 1}, {0, 
      Rational[1, 2]}, {0., 0.038137469866075316`}}, {{0, 1}, {0, 0.5}, {0., 
     0.038137469866075316`}}],
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{0.0008653377895341153, 0.22342570403345058`, 3.376400480684667},
  
  ViewVertical->{0.003864563854531883, 
   0.9978102313602251, -0.06602883717792096}]], "Output",
 CellChangeTimes->{3.799911743102487*^9, 3.799912001278222*^9, 
  3.799954833568995*^9, 3.80019720064543*^9, 3.800281943786186*^9, 
  3.800282148764432*^9, 3.800516581344584*^9, 3.808043247102103*^9, 
  3.810376357524601*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"208afdfa-ed6d-4f20-924b-4c0dfef673a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{"h", ",", "0"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "0.55", ",", "0.65"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "0.1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7999552304388237`*^9, 3.799955244541917*^9}, {
  3.8080432501356564`*^9, 3.8080432508532476`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"3e5e933b-0aa6-4494-98ed-0863ac2fb06d"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJx1nQdQFMnbh5E75UwYEUUxnIkomAWVFhOCOWJAURREFAOKERUFUTESDGBC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    "], {{
      {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
        GrayLevel[1], 3], 
       StyleBox[GraphicsGroup3DBox[
         TagBox[{Polygon3DBox[CompressedData["
1:eJxNmgf4l9P7xz/P8znPiVJSRgptIZWU0RYVpUSJtKdRKLNCkmQWyUhE2ygz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            "]], 
           Polygon3DBox[CompressedData["
1:eJw1mgfYFTUXhPcmm7UiRRG7WLBQRETBriiCgKKCKKAo0gRBEXsvCIJiQxAE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            "]], Polygon3DBox[CompressedData["
1:eJwt12W8VNUaB+AjMwcUjGtRSkuLlIWCCCqNIhYSSihISHdIibS0tLRIqKSk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            "]], 
           Polygon3DBox[{{1398, 759, 563, 562, 949, 1331}}]},
          Annotation[#, "Charting`Private`Tag$11274#1"]& ]],
        Lighting->{{"Ambient", 
           RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
          "Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{0, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 0, 2}]}}]}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwV0DsyQ2EcxuG/oE6pUhilJqUxYwGUGtIqpKMhG5BsgGyAbIBsQLKBxD0n
N/fGKJhRmAmD5yt+87zFOd+c78xt7qxtT0TEun6U9peeNTMVkec8Z1ngApe5
xFWusMgNllhimWVWWWWNNdZZZ4MNtthK505HvPJX5xrrXd1cxAUzXrLHK/Z5
zQFvOOQtR+zyjvfK7Af2+Mg+nzhI9+OQLxzxZDLijX/pfX3rI53tGztss8kz
nqbnecwjHvKAFe5zj4t+5K69ZX/a/0+QPG0=
        "]], 
       Line3DBox[{532, 2, 945, 236, 252}], Line3DBox[{534, 3, 532}], 
       Line3DBox[{536, 4, 534}], Line3DBox[{538, 5, 536}], 
       Line3DBox[{540, 6, 538}], Line3DBox[{542, 7, 540}], 
       Line3DBox[{308, 8, 938, 229, 326, 460}], Line3DBox[{545, 9, 996, 308}],
        Line3DBox[{547, 10, 545}], Line3DBox[{549, 11, 547}], 
       Line3DBox[{551, 12, 549}], Line3DBox[{553, 13, 551}], 
       Line3DBox[{253, 14, 249, 238, 553}], 
       Line3DBox[{1070, 28, 1325, 231, 253}], Line3DBox[{1083, 42, 1070}], 
       Line3DBox[{1096, 57, 1083}], Line3DBox[{1111, 72, 1096}], 
       Line3DBox[{1125, 87, 1111}], Line3DBox[{292, 237, 542}], 
       Line3DBox[{329, 245, 1125}], Line3DBox[{292, 388}], 
       Line3DBox[{329, 393}]}, {}, 
      {GrayLevel[0.2], 
       Line3DBox[{1047, 1324, 1395, 1689, 1046, 1504, 1245, 1048, 1505, 1246, 
        1049, 1506, 1247, 1050, 1507, 1248, 1051, 1508, 1249, 1052, 1496, 
        1509, 1250, 1330, 1691, 1356, 1357, 1332, 1383, 1385}], 
       Line3DBox[{1059, 1396, 1590, 1058, 1397, 1591, 1060, 1514, 1257, 1061, 
        1515, 1258, 1062, 1516, 1259, 1063, 1517, 1260, 1064, 1518, 1261, 
        1065, 1693, 1331, 1398, 1692, 1345, 1381, 1334, 1390}], 
       Line3DBox[{1070, 1266, 1521, 1069, 1265, 1520, 1068, 1264, 1519, 1067, 
        1263, 1705, 1365, 1364, 1066, 1262, 1699, 1346, 334, 335, 1389}], 
       Line3DBox[{1072, 1399, 1592, 1071, 1400, 1593, 1073, 1401, 1594, 1074, 
        1522, 1267, 1075, 1523, 1268, 1076, 1524, 1269, 1077, 1525, 1270, 
        1078, 1526, 1402, 1595, 1079, 1333, 1403, 1694, 1347, 1382, 1337, 
        1391}], Line3DBox[{1083, 1274, 1529, 1082, 1273, 1528, 1081, 1272, 
        1366, 1527, 1503, 1080, 1271, 1700, 1348, 1335, 1373, 1336, 357, 
        1384}], Line3DBox[{1085, 1404, 1596, 1084, 1405, 1597, 1086, 1406, 
        1598, 1087, 1407, 1599, 1088, 1530, 1275, 1089, 1531, 1276, 1090, 
        1532, 1277, 1091, 1533, 1408, 1600, 1092, 1409, 1601, 1093, 265, 969, 
        282, 223, 1030, 1394}], 
       Line3DBox[{1096, 1278, 1534, 1095, 323, 1706, 1094, 268, 959, 270, 
        484}], Line3DBox[{1098, 1410, 1602, 1097, 1411, 1603, 1099, 1412, 
        1604, 1100, 1413, 1605, 1101, 1414, 1606, 1102, 1535, 1279, 1103, 
        1536, 1280, 1104, 1537, 1415, 1607, 1105, 1416, 1608, 1106, 1417, 
        1609, 1107, 1338, 1339, 1610, 1499, 1355, 1108, 1349, 1495, 1701, 
        1375, 363, 1392}], 
       Line3DBox[{1111, 1351, 1350, 1702, 1110, 1341, 1367, 1340, 1695, 1368, 
        1109, 1386}], 
       Line3DBox[{1113, 1418, 1611, 1112, 1419, 1612, 1114, 1420, 1613, 1115, 
        1421, 1614, 1116, 1422, 1615, 1117, 1423, 1616, 1118, 1538, 1281, 
        1119, 1539, 1424, 1617, 1120, 1425, 1618, 1121, 1426, 1619, 1122, 
        1427, 1620, 1123, 1500, 1696, 1342, 1359, 1358, 1124, 1502, 1707, 
        1369, 1377, 1380, 1376, 1393}], 
       Line3DBox[{1125, 1378, 1379, 1352, 1354, 1353, 1703, 1387}], 
       Line3DBox[{103, 622, 104, 623, 105, 624, 106, 625, 107, 626, 108, 627, 
        109, 628, 110, 629, 630, 111, 631, 112, 632, 113, 633, 114, 634, 115, 
        635, 116, 636, 117}], 
       Line3DBox[{1127, 1428, 1621, 1126, 1429, 1622, 1128, 1430, 1623, 1129, 
        1431, 1624, 1130, 1432, 1625, 1131, 1433, 1626, 1132, 1434, 1627, 
        1133, 1540, 1435, 1628, 1134, 1436, 1629, 1135, 1437, 1630, 1136, 
        1438, 1631, 1137, 1439, 1632, 1138, 1440, 1633, 1139, 1501, 1697, 
        1343, 1361, 1360, 1140}], 
       Line3DBox[{1142, 1441, 1634, 1141, 1541, 1282, 1143, 1542, 1283, 1144, 
        1543, 1284, 1145, 1544, 1285, 1146, 1545, 1286, 1147, 1546, 1287, 
        1148, 1547, 1442, 1635, 1149, 1548, 1288, 1150, 1549, 1289, 1151, 
        1550, 1290, 1152, 1551, 1291, 1153, 1552, 1292, 1154, 1553, 1293, 
        1155}], Line3DBox[{1157, 1443, 1636, 1156, 1444, 1637, 1158, 1554, 
        1294, 1159, 1555, 1295, 1160, 1556, 1296, 1161, 1557, 1297, 1162, 
        1558, 1298, 1163, 1559, 1445, 1638, 1164, 1446, 1639, 1165, 1560, 
        1299, 1166, 1561, 1300, 1167, 1562, 1301, 1168, 1563, 1302, 1169, 
        1564, 1303, 1170}], 
       Line3DBox[{1172, 1447, 1640, 1171, 1448, 1641, 1173, 1449, 1642, 1174, 
        1565, 1304, 1175, 1566, 1305, 1176, 1567, 1306, 1177, 1568, 1307, 
        1178, 1569, 1450, 1643, 1179, 1451, 1644, 1180, 1452, 1645, 1181, 
        1570, 1308, 1182, 1571, 1309, 1183, 1572, 1310, 1184, 1573, 1311, 
        1185}], Line3DBox[{1187, 1453, 1646, 1186, 1454, 1647, 1188, 1455, 
        1648, 1189, 1456, 1649, 1190, 1574, 1312, 1191, 1575, 1313, 1192, 
        1576, 1314, 1193, 1577, 1457, 1650, 1194, 1458, 1651, 1195, 1459, 
        1652, 1196, 1460, 1653, 1197, 1578, 1315, 1198, 1579, 1316, 1199, 
        1580, 1317, 1200}], 
       Line3DBox[{1202, 1461, 1654, 1201, 1462, 1655, 1203, 1463, 1656, 1204, 
        1464, 1657, 1205, 1465, 1658, 1206, 1581, 1318, 1207, 1582, 1319, 
        1208, 1583, 1466, 1659, 1209, 1467, 1660, 1210, 1468, 1661, 1211, 
        1469, 1662, 1212, 1470, 1663, 1213, 1584, 1320, 1214, 1585, 1321, 
        1215}], Line3DBox[{1217, 1471, 1664, 1216, 1472, 1665, 1218, 1473, 
        1666, 1219, 1474, 1667, 1220, 1475, 1668, 1221, 1476, 1669, 1222, 
        1586, 1322, 1223, 1587, 1477, 1670, 1224, 1478, 1671, 1225, 1479, 
        1672, 1226, 1480, 1673, 1227, 1481, 1674, 1228, 1482, 1675, 1229, 
        1588, 1323, 1230}], 
       Line3DBox[{1244, 1329, 1688, 1498, 1243, 1687, 1494, 1242, 1686, 1493, 
        1241, 1685, 1492, 1240, 1684, 1491, 1239, 1683, 1490, 1238, 1682, 
        1489, 1589, 1237, 1681, 1488, 1236, 1680, 1487, 1235, 1679, 1486, 
        1234, 1678, 1485, 1233, 1677, 1484, 1232, 1676, 1483, 1231, 1690, 
        1327, 1326, 1328}], 
       Line3DBox[{1325, 1256, 1513, 1497, 1057, 1255, 1512, 1056, 1254, 1511, 
        1055, 1253, 1510, 1054, 1252, 1704, 1363, 1362, 1053, 1251, 1698, 
        1344, 1371, 1374, 1370, 1372, 1388}]}, 
      {GrayLevel[0.2], 
       Line3DBox[{532, 742, 1504, 533, 1591, 753, 556, 1593, 766, 570, 1597, 
        779, 584, 1603, 791, 597, 1612, 803, 609, 1622, 815, 623, 829, 1541, 
        638, 1637, 844, 653, 1641, 859, 668, 1647, 874, 683, 1655, 889, 698, 
        1665, 904, 713, 1676, 919, 728}], 
       Line3DBox[{534, 743, 1505, 535, 754, 1514, 557, 1594, 767, 571, 1598, 
        780, 585, 1604, 792, 598, 1613, 804, 610, 1623, 816, 624, 830, 1542, 
        639, 845, 1554, 654, 1642, 860, 669, 1648, 875, 684, 1656, 890, 699, 
        1666, 905, 714, 1677, 920, 729}], 
       Line3DBox[{536, 744, 1506, 537, 755, 1515, 558, 768, 1522, 572, 1599, 
        781, 586, 1605, 793, 599, 1614, 805, 611, 1624, 817, 625, 831, 1543, 
        640, 846, 1555, 655, 861, 1565, 670, 1649, 876, 685, 1657, 891, 700, 
        1667, 906, 715, 1678, 921, 730}], 
       Line3DBox[{538, 745, 1507, 539, 756, 1516, 559, 769, 1523, 573, 782, 
        1530, 587, 1606, 794, 600, 1615, 806, 612, 1625, 818, 626, 832, 1544, 
        641, 847, 1556, 656, 862, 1566, 671, 877, 1574, 686, 1658, 892, 701, 
        1668, 907, 716, 1679, 922, 731}], 
       Line3DBox[{540, 746, 1508, 541, 757, 1517, 560, 770, 1524, 574, 783, 
        1531, 588, 795, 1535, 601, 1616, 807, 613, 1626, 819, 627, 833, 1545, 
        642, 848, 1557, 657, 863, 1567, 672, 878, 1575, 687, 893, 1581, 702, 
        1669, 908, 717, 1680, 923, 732}], 
       Line3DBox[{542, 936, 937, 1509, 543, 758, 1518, 561, 771, 1525, 575, 
        784, 1532, 589, 796, 1536, 602, 808, 1538, 614, 1627, 820, 628, 834, 
        1546, 643, 849, 1558, 658, 864, 1568, 673, 879, 1576, 688, 894, 1582, 
        703, 909, 1586, 718, 1681, 924, 733}], 
       Line3DBox[{545, 998, 748, 1704, 546, 952, 760, 1699, 564, 987, 1014, 
        1020, 1021, 1041}], 
       Line3DBox[{547, 749, 1510, 548, 999, 761, 1705, 565, 954, 775, 1700, 
        580, 990, 1015, 1022, 1023, 1045}], 
       Line3DBox[{549, 750, 1511, 550, 762, 1519, 566, 1000, 1001, 1527, 1002,
         1003, 956, 959, 957, 1013, 1039}], 
       Line3DBox[{551, 751, 1512, 552, 763, 1520, 567, 776, 1528, 581, 1004, 
        1706, 1005, 1006, 1007, 960, 1695, 1028, 1037}], 
       Line3DBox[{553, 939, 940, 1513, 554, 764, 1521, 568, 777, 1529, 582, 
        789, 1534, 595, 972, 1702, 973, 974, 978, 1703, 1029, 1042}], 
       Line3DBox[{727, 918, 1690, 941, 712, 903, 1664, 697, 888, 1654, 682, 
        873, 1646, 667, 858, 1640, 652, 843, 1636, 637, 828, 1634, 622, 814, 
        1621, 608, 802, 1611, 596, 790, 1602, 583, 778, 1596, 569, 765, 1592, 
        555, 752, 1590, 531, 741, 1689, 935, 945}], 
       Line3DBox[{735, 926, 1682, 720, 911, 1670, 705, 896, 1659, 690, 881, 
        1650, 675, 866, 1643, 660, 851, 1638, 645, 836, 1635, 630, 822, 1628, 
        616, 810, 1617, 604, 798, 1607, 591, 786, 1600, 577, 773, 1595, 563, 
        759, 1692, 967, 982, 981, 1025, 1032}], 
       Line3DBox[{736, 927, 1683, 721, 912, 1671, 706, 897, 1660, 691, 882, 
        1651, 676, 867, 1644, 661, 852, 1639, 646, 1548, 837, 631, 823, 1629, 
        617, 811, 1618, 605, 799, 1608, 592, 787, 1601, 578, 774, 1694, 968, 
        986, 985, 1026, 1033}], 
       Line3DBox[{737, 928, 1684, 722, 913, 1672, 707, 898, 1661, 692, 883, 
        1652, 677, 868, 1645, 662, 1560, 853, 647, 1549, 838, 632, 824, 1630, 
        618, 812, 1619, 606, 800, 1609, 593, 788, 969, 955, 989, 579, 988, 
        1035}], Line3DBox[{738, 929, 1685, 723, 914, 1673, 708, 899, 1662, 
        693, 884, 1653, 678, 1570, 869, 663, 1561, 854, 648, 1550, 839, 633, 
        825, 1631, 619, 813, 1620, 607, 801, 970, 958, 1610, 993, 594, 992, 
        991, 1030, 932, 1044}], 
       Line3DBox[{739, 930, 1686, 724, 915, 1674, 709, 900, 1663, 694, 1578, 
        885, 679, 1571, 870, 664, 1562, 855, 649, 1551, 840, 634, 826, 1632, 
        620, 962, 961, 1696, 963, 934, 971, 933, 1701, 1016, 1040}], 
       Line3DBox[{740, 931, 1687, 725, 916, 1675, 710, 1584, 901, 695, 1579, 
        886, 680, 1572, 871, 665, 1563, 856, 650, 1552, 841, 635, 827, 1633, 
        621, 976, 997, 975, 1707, 1008, 1038}], 
       Line3DBox[{938, 979, 980, 950, 1017, 1018, 1011, 1034}], 
       Line3DBox[{944, 943, 942, 1688, 726, 1588, 917, 711, 1585, 902, 696, 
        1580, 887, 681, 1573, 872, 666, 1564, 857, 651, 1553, 842, 636, 965, 
        964, 1697, 966, 1009, 1010, 977, 1043}], 
       Line3DBox[{996, 947, 747, 1698, 544, 983, 984, 953, 1019, 1012, 1036}],
        Line3DBox[{1031, 1024, 1027, 946, 995, 1691, 994, 951, 948, 1693, 949,
         562, 772, 1526, 576, 785, 1533, 590, 797, 1537, 603, 809, 1539, 615, 
        821, 1540, 629, 835, 1547, 644, 850, 1559, 659, 865, 1569, 674, 880, 
        1577, 689, 895, 1583, 704, 910, 1587, 719, 925, 1589, 734}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJztnXlUjd37/xskKaIBoVJEhBKFpEtKSGlANCdjpEQphcqQEkVFc1IiNKJS
1E5JNOiM931Ok9LcfTcgQ1H9znc95/Nd6/n8Vs/z9fl61jN8z/mntV5rr911
3vfe197Xde9rHwVHV/N9Anx8fA/G8/EJ8v33x+/Xf/vhr8Y1kwTCtb9iqDfv
08LiAyyoyXns+GU9AVOH7+dpGWHo1bx1hSZr2NBLO1Pkr0nAu7egfyOciTY/
qHPcIVELQlM9UiYsJECI3rBK7A0DubjbSweStTD7a97h7TMJ6MfmNDp8o6PV
4THnwl7XgVdQ5JxFEzn96CxI3z2LjuQEV5pL3KuHqIxe2pav3eB8bYpGxxIa
anZ384+81AD2e1988mrt/svp9qN8g5T5WstSJqr2nozdvYPDp557s6XSCBj3
iLjpJMhE7hvNGiyDWRClyC6wvUlAp8Dik0qaDGQtPHBP9zhH/5XX3iy5RoD3
tGeW26zpyOKpzVF+u1pYuTzkmZ4/AedMjz96cYyGVlYUzlmypQ6+ilW/s3Yl
YNbLz+93nqIiPq0NNZu16kEpJm6GmjXxl9PnZ/G1t8KkDtky0GKNpQKLpuHQ
2DTqIzSZhKgvl1ocAulo3Y6QNn9RFly9pxpozUeCsnFvikMKDX311TR5KMiG
8njP6LR+AobEwpave0xFPYXPTuiPsOHTJW31zEYCihWDPNoeU9D1DTnHsodq
wVbI0nt6xT9Xzx/lbp+knUzLaKhmYMHJ13kYxLjEJTYfIOEzO1RvWi0VZRrZ
s6QKceBb1brRehcJLr7C1vZNFBTVhsvlvmBBzEjxRFUDElS2NdZoZNUgydVR
G2TesEHjzcn9osvIv9z3/avxfRsOMGcOUVC2ktBVi8sY5N1omb39CQlWPqfr
QvtqUIW8lXJiIg51SSfKqSkkXOQXNIPqahRf/Cg0JJcFuE1/8kAoT+f/lNuI
Xoo69Lka7VRLKKkLx8BcJfrcjWESOsyVq/aVVCIPj77IuhwcJh2xCn3RztOZ
x3mcx3mcx3mcx3mcx3mcx//+PK5UcziHUomiwqIOnL2PQfvCy2d2zer5af1P
np4+LnIzjt5vMDHdNYrD4gyGXfMmAgREOj5HmNPQfc8F02Sd6+HALJauhAoB
hTtN3FpwKrINSmz2a6qH8c2laZVz/np5mxJJrGbHHRo6t0apIlamAabA6Wkp
vT8v/7mR7uJbtY6GsOlN7Znf6gGpfpo5ecKP60DJXxgdkFGBkqcbCYfq4GD+
oQiXF/95z5evXVUi+BANdep/tRIzb4Ci2OKViV0/T4e58S9mRQrSkEus2WZp
jQbISfLMfivw4zrcWns2g70HQwIKl44CPwsqAu87OniN3U+Q/IGhwXwMxa5R
jPSLwIHp0rN27Zmx2zfIzLh3fRoT1dubuK7ehUOp9QSvkYax2x8usB56fIKJ
tF5UtfW+w6BS0yL/S8vY7QM6Upc/iqQjlDw143YTBrcLJzZO0B47LxHfbI05
CTBQXsVV98l7MDB4V7T89Pqx2+9w09VSaqciRy0CpcViEMbKebH72tjtZ9tm
CPLZcMZnkay/0jQMDCcbLquMGru9rHC8iCI/BT1jCr17HoRBvG3N6lP1f3xe
pUB+9rN9chiaoZF6PU4Dh+V3H48OZP/G+DEdf7ykhIEWXpKelRWHQfmKuudL
pca28+h705JADTqakvrNe4kmBhOudJ9HLj/+vVrNly3N8aAiX8sz4wUFMagP
1PZ2Kf7xfqxtJ1sJt1cjgzuxLtIpOEzt0gkdLSehO7hxwsKmKhQV62GWNw8H
xfGZNQ8+/Hj/xg5v6a/bq9BEseHlifEYzC9Pcu8QG9uf7JN4KrVBEEfn+qWC
jr3CIc5NY7Bkz9j6zz63f6NkFRP538le/HQiDuuV9fWWVo7dvq0B5JX2MtC1
Q2XKm89gYN/ROPu6yn9/r3/7/MY6WBMrZ11BQ0JLdhhfmYeBk9GEOeLnf1wf
sae7DxQPU9CHTSqWm0aY4DLJ/MhG+tj98NMWen9RwZHNkauhZ8NxmCxSM3Bz
/4/7t83jcoIqkzFE0UyeJk1lgfWLrjtsbQJq3eedvJyJIT7x3eLCy1lAoJd+
zbZ//HrqNEWbOT6DiW6JUhqdG1gQsMrqeMNhAqKEOydO2MdEh4LqqiNmsGC7
rOWK1hQCDs+2Vj3rwkT5J5ObOk7jcEb6XL9eGQFVe2OEdIwYyHk8iJttYHFc
d+RQB4UAqw4Rg1sDdKSmMV7K/SoOtKzoFGdhEg4rTlNR/E5H7nCYQh/EwKZh
sGOzEgnVl1eoP8yjoRX6Bm5TGnF49SZ8/bUlJPCLW6j6m9HQJsOs2llaODza
5LPIxYGE4DQNlx07achu7z0/xVQMwhmevX2nSNj/2c7ds4+C2nKK7sek4kDN
Gyg670fCbM8Xy6u8Kagx0HCx9jQcAmxpDK9MEno3WuLavhQ0zzao2Z3j9+RM
7vqXVZCwV4hVKOeGo2KJjP2+lTh875zW/mIL8cPjNlDrS5KEQgWS+PhpUEcI
h12XzrGCFHvA/fNzm66tOPJN+DqkmIlDU8LBiWBJgIjq4WnZRzBkl6teELwH
hwMNw6FbowhQ9VmrXR6FIWm7j1+OLsYhb5zu3HmxBMS83sCua8GQoM/OBG87
HLp76/2l/QnoiVdeZyDHRJ23HP10ijAYMK+22vqdgM9bj86228pEPb1maW/P
YpA2vX/3slECZop4z72QwpnXH9l+CRw9g6Mou+jtBNx5fnDf5Xg6KpaVmzFu
CwY+DQJ273aRoMokHn+g0ZFWeutFf1EMtvRXnBe0ISFJ4lqEhyYDvd4sLX+N
M08tCa1zQRtISH5+VM+9m4re7tqz8ctEDBjK7zf2pP289aVs7ftxOYYYSpre
ucdlGAPBSVozKx4TcDVAKDBxkImybDMm+VAxiPGSMBd6Q4C7rJZ1sCKGpEJt
t0t0YLB43h11j+cERPbPb5k/wECZqp24vgNnXHmuXTV7OgkhtWrs2hsM1G9+
/D59HQbWC4Q3XF1Kwstcj8KWMgZKle1/Mt8Ug/UzBna0KXLGm8vMGVud6cgv
MeFC6icmvNJTdBp0I2GzqGbFOQE6ElD1EBJpYcKBlfpv910kofHWiubqlXSk
HN1+5D3BhI9zv6o8P/XjfjJxRKU/qwhDZuGrj0lvwEGOiK1YGEJAimGg/TZv
JpJif/hsdR0Dba0nV6Z8JMCN2j57hhADuZYk5iZNx8DUAeVipmM/l+GpI2c2
TeCMWxEDh5tenPlYvsmv4zgBusZ23z/WMNHaM2k+955hMMjvNt+7loChdx9T
RQ8w0PMghoGROgYPTqX4z9YiwWW9y/H0Ohry/XYl/UwbE54+zZayuzL2/93a
p1ySNBtHglVZaV9tOeNfN6fGxIOA6ncS+ePX4Wj+V+3zCidx6E2XqxM5SMCm
rGcfrlVUIs2cbXNnqeGwWwy1W/P3QF5txLjQdZWoN8BQ4OwABrS3nhp20j0w
UNOOx2dXoO3tJiNnvmOgsaGyWGJ2z+/p/4fx4qcJPWZh1ehuyfHl4zwxeHTm
hGuMyNj2DHXXbG4XxhGlJ6f5Nmd/S9NTtq/y/l1/9b/mh7bLP+vUpCHnGevz
5n9kwuqgQfxYCgkVlNyuJ7IUdHGSS+TXlRh82L1Ozarzd8fz/5rL7U2+cHWo
ClVfKxo8eg4DXyw/5fmUsXXzlHtp6txOQZFHXGQPT8aguOS8ZCJ9bDsbsMsv
3ztQUFxvgz+ywWAWnd+zCifhvbtyVr8TjlynLpfxTMIhZft2pqYFAbaWZgNW
6yuQ7NKXITIcvzSrmFFgwPH/83ZMrHpjUYGcV8lGvPqMwZnTrYp2HF4ZOP7y
+pMYeniwRKlMGoeSR0fUTO8QkJWsFdH9AEMne4y/eMngcLTl0a5lHP+fdpwu
kfQZQ/fmxMwy2oKDTdAak7Uc/98ZrHfsVR2GShVgm/5KHF66fqFNDiagoTfr
cfVCJor3z0wud8dge6vvpw8TSCAaTRemOjJR9uH4hEXHOfHIB/sg7xECiqTz
jSLymYh103VTaiQG2d3PmbacdWFRcLJMbCwTLTwwxaH7Isd+zaBqmz4CSj7M
z05opqOsZ8IX0/kxUDi9/ZGVNQmu3funLTNkIM3dxaf0ZDCY81WiVVOfBGHd
49XkABVVqYgdjulmwh3H+O2ns8fWf2J3VdITXQypukzOaGRh4JUh6D6/iAA5
s2rcaRKGFsrnDEYgDEqach3Kqjn+5/D6h/O7GCjQ/l7esD7H/xhGrQiXI+Gs
kfPrjvsMtDXSKVtAA4MX1IMnV3P2G9+PrejTmkRHu9zE7gg1MWGClMJmtQAS
4i80GE47Q0WF9e8yZ5FMKH0avDGwdGw7DZaZ8Es501D7baPiwi4mRD4WU0IJ
P2/8q3jlz9NegKM8ckJCtSMOtSXujWLHCFBvUReMAxxdtjVbq+CCw9lcjO19
iIBdFWbPmoYrkGqaPXrRzHleq7/Ae45/W71KwJFyuxJlFH/zmpaBwdUumQV6
sj/P73nJVA0mtVQiR9cpGWsuY9CrYmE+fU4P9DPWrUvlpyJjD50HXzh+Q+dE
8OoHDBJGHMRb2rSoSCawpkytkwmpVt9yDr4hQV84XDR0DgNVq6w6d2EKBnzD
IYetjUlYKD5TNMOCjvR9LNUPc3R+BZY0QS/OPvDRw/0lvW/QIdNlra9NMGjx
kvroMcR57hsV789MpCNRqQDn51MxOH0z/m7SHhKaTt+2yy+jIyvSzS9hlMmZ
h+4FiZx9ZkrygtHPdRQkpft4g+J7JszVYbsW1pLwKjRWfjFJQzaplMuSbCbs
Sff1HsdZv/jP1OvdXkBHD24rr9jOWd/5b7q6KPiToLDt8f71elVooeuxbzM4
+65jdvKDmzn6PzzVKqcxREfVQsw3DeMwGAm17Hay+OP95J/M/X79l8f/xR8y
psbSwihIZVHEnamccTi4zFM7/R1nvyTx8NXSYBy9/1Sxt5UT18zZ2+icYUzA
xVbfdG1zHI37ama4wBuHSPknOh858fvSgOTvjf4YetwnIfy1EwOSyf/0bToB
IZ8mNb5czkSq9WoWxsYYvBtX29I/mQT/4kU9eeI01Fx1fCJeywT72/EXDbNI
mBgv8PJODA3lvOieaVTHhK/8rhcHo0lwW1dzepIzBcn7vFuTMx6Dl+3GYc//
g3M4EaEFzxsolYilcvTW0TsY6MbeYM/hzAsrZb/C0AMYyr+rH3WajQE4F5of
yCWAHtbQc6eJiWL35zo/D8dA9PVumQtvCQhuHmwZmIehcTJCF1bnYhA402Md
fyUBk+blqzybykTGx+7adOliEPYkLCSWs59/kLll941TDESsKVxLcPa9sKJl
v+MaElJ1D4hDOQO9oo/mbF+MwcG8wIInC0mwmPWgg3KCjirU1kUt4fiZInna
uevHSPB0jo4mEBU9/viGEHvLBNa4JpPep2PrMKhofcMtjIpMxB6sDH/HhHW5
a4t1SkiY2d7x4uO1N8jnSDffFo6d7Vua8vcJ9oDJ7F0R4c8xlOvxYdvhqTjA
TbeYw5x4UMEJE9E6xUSep9jXLjlx4rJRvPvst7HzBtFh7r5poTSkv8Zo0WnO
851cvfhEVywJlwQ/vuAfrEZyZ/qrG7dzdNstFhrL2WfeTLppKEtjIle5JSsF
QjDoM2jvvNhCQN0zRwn5gwy0J/hhB00Sg6gptdktQMK+0CsHDMSoKNo55bFk
L+d7ue2qWsXx50GX1Jbc0KhGhu7mWrpHMdha862rbMqP57evb367SlUVR1Lf
9b8Xc+Jc7+WfZLXdCLAK2RC+ZzqOLsiubpplhMM6Lb+tGpx9r/bIFP9yAxx9
j7u7TesoDtvsve+e5cQFbmqbEnaWVyILmb3NJznjTXLwVUgWZ7yZO01xm/uo
Am158iR7M47BpduS34zn/sQ8/N+crwg+v1/Xnoo8HfKFBNqZULfNasDmNQnH
+MmuQiUGEjFc1pbFWb80r8ULF24lYTvDQ8R6Lx31hesWanLW8dZnbU8ID848
WhS3pGpbDdLwPj+uVwUDQ5snxSGcdTlXHr8bwFmXuwyDtCP6mCD1xMhz6SES
2vecFjr2ko4CJPRniHPiaJ+d7N5gx7Hn19SCraN1HyloRLxLUeMDE6zF0j9M
4OzP5xsqXxoYpaGuXUNRA41MMFIc1YwN5KzLi1r4hVfRkXr0yccSrUxQO7iY
pnWGBMmaeXuj7lWhNvNVlyv8MfiYQrs0fVoPUD3u4O848fKZ9Ij9QRz/nHKC
arhnx9j2MMNyI96sr0RxZ0o2qhVhwDZLr2qT/8ePq3/78Pjv8UcP+jN7+plI
QYFpv4yzb++Y885rWiYBNg2F0ePZTPRm11S+vuds8GtVn75jKQFM+YQbD4yY
6Iwwf5G5BgsOPj0w2ew2AeKSLxgiy5hIWdX0TI5vLexLEPv+WYEAwY9le8fF
M9B1usOVyFEWCIXvWB3JWUdkTjF09XwZqFnG0i8H6kD5you4K1Kc/jfMazRr
pSOntskWNyrZEFl5eOQiJ350/ij6PqSUw0OFvR7x14Psqpsb3gsREDc9MtRB
gRP3CX43vRpdC2l8+Kj4aQJKyS07Fo3Q0LMuny0GZfUw/vK15A+fukFKXs9a
ajsNmUpreWg71YFi0MqlAkf++HzFn8Wfj5Tped1jIDV794xZTzEwX6qU8FiC
E9dw8+SbuXlyKjdPrmSQdcp3OR0Rrk+KWg6yoLBAchNziIDZksyJRk40ZL7v
7Ln49Wzwsoux9SEJGOcSc/54BBVdvRCfNCpbC5H236hG9f9cPX+U7+K+B1zE
fQ8oxH0PmB74XLMxlorO2QSYGozicPPxtvD520lQvhZ09QSioOMBSwuntrOA
el1EvVjvHx+X/a95rlJXTcCDGuRz7DIKKcWh0kumzzSZpxuP8ziP8ziP8ziP
8ziP8ziP8ziP/5prLWdezpPE0KqHxrJSDBz4s0vp9mEEhHSzD5w4x0T+K3q8
BF6zoHNQ6mmtFwFflrCDd7YxEPZMI3h3KRveDelFFNgSwO7uIr31GEhPtSI8
I68WdM/mrLmkS8DDnoALUdF0tLp3B/PM/TqYdvpB9uDcv3+eJG6hS/ruTgZK
dZ8/vWYjDuk9Syhy3QQkc89n2nHPZ4pwz2damDRuM0ukI4bG9AuChmxwkonz
Ts4hoJJv2LDvPQ19XBVjFWVQCxv0zM6pRBOQqjpSvn4NDfEdb7Ry162DxJhX
zyb6/P11+1FuzT3nn8c955/OPedveSos/dwKGpqpVHDcZ4AF4pVM5TvjSaD4
DRt98aIi3ZaS1sivbCifN6pq1fV/T7ex+Iuny6fuu0VBfYeUBYxLWQDh5s8o
Jrx8EY/zOI/zOI/zOI/zOI/zOI/z+D+Fny3c7hcnhqPXZqvHZxmzwPXdzI5T
+gRUq/YKGXTRkPxC58iv0fXgZqsvKi9EgBPt/PrWQzRkPt577f3wOuD7dGr2
Jbu/Xhwt7FuebrkLQyrq95VvJrBAo3ylOW3nj9vpV7darfcNhqapJwz6ncRh
yq1s83TfsfvZsKjx3ehUJlpUdmLT2hQcngVIXop7Q8BEbl3ndW5d5yVuXec5
bh7jOzePEfXr+wr+v/5Hblx1LpOjoeOPMp+9v4WBT4J2lMZFEtL08+ssO6lI
4Xi+jeM2DMLiH/ho3xy7n+qE9un3BGmoqaPOztobA/+vcYJm4SQ84tbhKnHr
cBdw63B/VLd/Ks86N03I8UgNqvlaWtl6C4cHMsPvL2eQ4MCa3XT5QzXyMlyt
u5OFwRwV2yanfhImhT5+/ymrGhGTvr9d8ASDTrH0rs9DP0/PUyn6OQ9cqpG6
puKhyigMbrtd1jYV6oEoi7fPmMMYUsNM9FRnsCBGUnHCiW0EdJaelbvbiCHp
KmFn/wwc1C0ITRG3H58XM7n3D+Rx7x9Y9a/7B7jcncu3/Ppegv9x/++76TY+
4Qx0ku9z3/krGITsuWtIyv+4bnrc82YTuOfNxH9978T/uJ+fxSWvYGumeGHI
Y1OGgO54Nhg9kYsoXD22PuVByWrJd5noQduTe52L2LBbYHWiqzUB5dx88n1u
PnkA/yWf3Hdv0aJPBA2t0m/QudSFA1+4uud+RRLu2IlV6D+lIeGpjObHETj0
BDK09nP8zOWeo53+LjTU0Ox1LFIGh+1FaqSdIwlW78KnnNxOQ9+XJO1Te49B
Vqnlnhcc3VZ7ahd07KWifWFNQeMe4WB+5WR+ijMJcC/Tc3CAgkL9xnsUzMQh
2vH1l8I4EpDyp9QLBRS0t2CmrCMVA/a7omihxyT0cP3MQa6fkfjJfmb51MyK
VXcxpKSd1jhHDocctaGQpbEEpE/4xQ/LfPjFD3dx/fCClcZ9s7OoiAjQ2S0s
jEFZ9SLNp7kk7C/SHDp3moHUdgSUhdlj8GWD4dIZS0hQ59aPy3Lrx/dz68fH
sieBWw8eyK0Hl+LWg1/kcl0uV+byYa6dHtz1IoJr51duHfcnbh33LW4dN5vL
n3D5Iy5fxLVzHNdOZ66dFhN/4TeW/sJv/479P4vvvM+4qKNDQerNhdtGdTjz
UVKy/Ng7ErqsbR8rLKxGDh0Gx109MYjRMRVQ+Y164Z/F406ZLsi/haHFr9V3
5k7CwVha5mDhzbHno5VtcNa4eCaKJ8LsUgMxMHXTD+nvJWCKyYphxhIKKjAp
OlK/BIPaO1eURH+jzvr5fdZSzetU1Gd56p7Nf9UfTXaurX8+dvttUf1qXiYM
9K2zxWHrDAyMMxuXu+uR0DongTZfqRqJBBS1RXtgUClIxJb9B7qpbP6lLiOB
W5dxnluX8aP9/Fk8aLHu0wIGE21JML4UyMZB6KzB6fx4Aq6x+OozpZlIZPJc
5QvPWNDncvVmx1UCskdCnO02c+a1xgTn3CQ22CTi826fJcCr2S33sisdZcwq
j0PBtaDkEKaceYyAs1sp6aKBNJQke6pVw7MOVuctKy5z+Ovte3+U656fbGdy
kYFOi+2idh3H4fICx+i2DwQ8ERs1U3tMR03uIjfa97EgZGV+hHQbAa0ndVJX
0GlIqO9Y3lMrNqCAFWe3MQlI/ZLYtKyVigJeTVX4ZFYLtjvW2+4sJeB7s5WQ
WAcFDQ2/6Z28pQ4e6tk+xTL+/rqNxe0ndt9unkxHTzSEJmWvxCFEqm5Khi4J
CqVbrXLm05DRbQZIreLEWZJ36iXVSTC+JLtYVY2Kggyj31C12KDuk0sd4Oxz
dibpMLRUKGhVv/NtK6gFi9fMEH7Rv898/FlcWlxJ2esQFSlRqktXKOGw2/DA
rgGOX9oTZVV32JmCLO33yi9ZzoILxepbok+QINqV4GyD3qCaVq021no2jBjg
TtK7/+/p9qNcbPvciuA7FCTfe/ao6EwMGGnKO7NqOftDBc+aXPUa1N2T4rxB
G4d7onN79ctJ0K51MssVqUbOqiuIQgsWnHvteEXkN+6L4PHf5gPnp62NXFWJ
4u62vzHzxmHW+lcO0t94evI4j/M4j/M4j/M4j/M4j/8deKOIQkMowUQBvh5T
9hfioCyWvFvvJgFZROnVBUuZqMpwbt3XmyygLJ77PiaMgPTL33UmODKQ9MFn
/vsusqHnprao63kCWj0X+70NoiMFnVRtmaO1UN3Y8SnDnQC+/ZKBk27TkF/o
x/kbretgYtzNuwJ7CCg7mhc8kk1Fa5qc+loM6uH9g6z7RiZ/Xr5leNmjzXIF
DDTRpTtr20qODg6HqhZ9JuDaSIuBSzcdKWrHNoQosyCi7d6Hqk4CiszFI3pF
6OjY4G4x8TlsEJ5pPNecTUAidrvTUY6GpAuFtPOn1YLO90ONzeUEpCz+8PTp
PCrq3/Zk+l7xOhCdruMy+uiP/760toNG6nvoqHq8fWcQhsG2ZJtShY0k7Pno
HLbHj4ZStlWT/UwcnA+cJg6uImHRaXXz/EtUJPF6buhIPQsShzOZDfNJSFtY
dXZuMAVpjU/d1NHEBs8aT+vPEj8v7gvdfC5U/FUN2tiap+hexIKsuF2XBJx5
cSWP8ziP/zxuBr4VW8OpaE/+fezLHs66I60gmGv0z83zV9Nvr8iMoaPTTnxz
269jcHiYyQ42JGFK5L53OZx17cyaAR/TlRiozdBauuUn1tEwvSgfVq6jIAUL
xtK7QRgMttR8yqST0DNn+SvWcA06JeS/M7UGA2YiMMVqfvz/Ljnc8LlJFUP9
a+tXpBzEIWaf9oWc5LGf47PiE35vSAbS518cHTOEgbFYwz39wbHbF6EFx3V8
6aioPHPnnFwMbK3S12KbxrZziKKfHHfwDdJ97e0mfxsHY4vBzmREwvVTaUum
NlUjtTNXY5O7cOguKLbVLCDB7a3F9LBdVeitVFb1kw4MMr45XFUS7gET7u9x
iHJ/j2MB9/c4tnK52L/xH9Xtz+Ly9l2Ka4uYqCvMd2fkAA5X7oyqbY0j4EGy
i+BeTya6zkqr6d7Mgq2vnOsCIglIG0+5OG0HAy33tf00MQMHfFhOktZHQE2t
WMl/3eurNyhfMIHAwVBzW70FScCKu/PXayXQ0EVfvkVLcnC4apG0+YAWCdn1
t0zj5ClIJ2zujc9pGEibFPjtpJLQlSK3w8WVghbPuRw35xgGqaE1EdepYz/f
QlOcRnXH0PGzrtkly3FIqfYd7Esk4OKWs50SBhhqowSNxhrhcDynV1olhYCD
0fdLHS9i6JjC8Ey1QQyazuNNe+4RAKdvMgQodFRbzD84dScG4VJ91QXGJMhs
6V251gZDJ91roi+q4cC6P6kj6s7P80v/ut9+5b/db795jHvvf9b/HYvP3PFe
ZZEMA52wCjxKEeXooNG+98Zv+J+SqolDLxkUVCd9E1fjtDeKj0ihYSSkl9k1
uq2rRnZVbRfE3DDYu8ngQ594DyzMYs/qCcZQd0/e4msDGJQFjN5y5uhveXBh
/04HJnpRX3bEiNPeMwvz2DL6z/X/PM7jPM7jPM7jPM7jPP7b3I1bNyTJrRua
8ifXDd3nnocvn/LLefhv3PPwf5Y9Y/HwzwvsVmQyUPLzk8oP1NjgGCuxftwl
Ar4GnG7x+UJHNzbtdxgaYgNT46Vq9ykC1oeWLbumQUdti6+p65fXgsvl/VKu
LgTs4Oq/mKv/pD9Zf7m2+UMr7OlocvP0HJVSFnzTinE/9JZjf73VlqmRNKSn
OjHlejQb+sevkxejEpBUYiRr/4KK7CxTX6a61cLy7EsrieI/z/6r3PHTyh0/
g9zxM1LW8uBwJxU9Lm2bv8ybBY7EqpclS0iYmucTBOJUNDhUPzDPhg1HQ7f3
nZT948fb5Fuih3YbUtD64mw7KQsWpCcsixJz/+uNcx7ncR7ncR7ncR7ncR7n
cR7ncR7n8T+CzxdfOznVgYLgRNSqI/sx8NSRX/mZ+eNxcW+id4KNAIauyMzz
WXILh1aJkUfliQQcPmhq6U1noKGjfEnfZuBQrq40s/ALAXe45x/Y3PMP1r9z
/uFzWthTp743KDttntx7OxxEatT8Kl6QcP9q8nDE4mp0tPed6fSTGJTOjkq7
Jd4D1/D0T/z2TPREJbsoaT8LZpq1+5HXCcjnvt+34b7f38x9v39VpUplwhIq
WrdvMH50Pw4uYm3fWefHtuf/AaUgCOU=
     "]], {}},
  Axes->True,
  AxesLabel->{None, None, None},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImageSize->{274.21816420558514`, 274.1392059360696},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{{0.55, 0.65}, {0, 0.1}, {0., 0.019437493662500138`}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{-0.0016817047877433057`, -0.07267361355125465, 
   3.3830039488245367`},
  ViewVertical->{0.023128982056771843`, 0.9995016462334062, 
   0.021482769042383797`}]], "Output",
 CellChangeTimes->{3.799955245905793*^9, 3.800197200744643*^9, 
  3.800281943981021*^9, 3.800282148896059*^9, 3.800516581483481*^9, 
  3.8080432530008993`*^9, 3.810376357646727*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"949f7dc6-d1b2-421c-8d99-b8574c9af449"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hz", "=", 
  RowBox[{"D", "[", 
   RowBox[{"h", ",", "z"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7999548450006447`*^9, 3.799954873997005*^9}, {
  3.808043255974793*^9, 3.808043267557065*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"2007b6a3-ac27-4ba7-9a3c-ba7ef8fc2bd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"10", " ", "z"}], "-", 
  RowBox[{"4", " ", "y", " ", "z"}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "-", 
  RowBox[{"36", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"12", " ", "y", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["z", "3"]}]}]], "Output",
 CellChangeTimes->{{3.799954851395403*^9, 3.7999548583623447`*^9}, 
   3.799955095287326*^9, 3.7999559207894173`*^9, 3.8001972007625647`*^9, 
   3.800281944002009*^9, 3.80028214893797*^9, 3.80051658151665*^9, {
   3.80804326091094*^9, 3.8080432694300137`*^9}, 3.810376357778584*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"6cc24f52-5dc8-45e8-b870-e91f6ae59f47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"q", "=", 
  RowBox[{
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"hz", ",", "h"}], "}"}], ",", 
     RowBox[{"{", "y", "}"}], ",", 
     RowBox[{"{", "z", "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.799955104193947*^9, 3.799955145530809*^9}, {
  3.808043272342918*^9, 3.808043281148892*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"fbb5a595-af9e-4a7c-a537-25760b0e3ec0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2500858044"}], "+", 
  RowBox[{"14506020000", " ", "y"}], "-", 
  RowBox[{"18911610000", " ", 
   SuperscriptBox["y", "2"]}], "-", 
  RowBox[{"85830803750", " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"545884288750", " ", 
   SuperscriptBox["y", "4"]}], "-", 
  RowBox[{"1430659375000", " ", 
   SuperscriptBox["y", "5"]}], "+", 
  RowBox[{"4001212109375", " ", 
   SuperscriptBox["y", "6"]}], "-", 
  RowBox[{"12503827343750", " ", 
   SuperscriptBox["y", "7"]}], "+", 
  RowBox[{"30477566015625", " ", 
   SuperscriptBox["y", "8"]}], "-", 
  RowBox[{"54597656250000", " ", 
   SuperscriptBox["y", "9"]}], "+", 
  RowBox[{"64171142578125", " ", 
   SuperscriptBox["y", "10"]}], "-", 
  RowBox[{"42002929687500", " ", 
   SuperscriptBox["y", "11"]}], "+", 
  RowBox[{"12102539062500", " ", 
   SuperscriptBox["y", "12"]}]}]], "Output",
 CellChangeTimes->{{3.7999551320726557`*^9, 3.799955146156714*^9}, {
   3.799955914311966*^9, 3.799955917347065*^9}, 3.800197200777872*^9, 
   3.80028194401775*^9, 3.800282148958055*^9, 3.8005165815456448`*^9, 
   3.808043283566024*^9, 3.810376357803213*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"65baf43d-803c-4221-b4df-3c0564aa4e0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", "q", "]"}]], "Input",
 CellChangeTimes->{{3.799955147442285*^9, 3.799955149112829*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"e068810d-a584-48e1-a838-77adbed429e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2500858044"}], "+", 
  RowBox[{"14506020000", " ", "y"}], "-", 
  RowBox[{"18911610000", " ", 
   SuperscriptBox["y", "2"]}], "-", 
  RowBox[{"85830803750", " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"545884288750", " ", 
   SuperscriptBox["y", "4"]}], "-", 
  RowBox[{"1430659375000", " ", 
   SuperscriptBox["y", "5"]}], "+", 
  RowBox[{"4001212109375", " ", 
   SuperscriptBox["y", "6"]}], "-", 
  RowBox[{"12503827343750", " ", 
   SuperscriptBox["y", "7"]}], "+", 
  RowBox[{"30477566015625", " ", 
   SuperscriptBox["y", "8"]}], "-", 
  RowBox[{"54597656250000", " ", 
   SuperscriptBox["y", "9"]}], "+", 
  RowBox[{"64171142578125", " ", 
   SuperscriptBox["y", "10"]}], "-", 
  RowBox[{"42002929687500", " ", 
   SuperscriptBox["y", "11"]}], "+", 
  RowBox[{"12102539062500", " ", 
   SuperscriptBox["y", "12"]}]}]], "Output",
 CellChangeTimes->{
  3.799955149613471*^9, {3.8001971933555107`*^9, 3.800197200795823*^9}, 
   3.800281944032855*^9, 3.80028214898407*^9, 3.800516581578141*^9, 
   3.808043295500235*^9, 3.8103763579139233`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"e9e1e8bb-6c91-467d-8fe8-11b8dc28c49a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NRoots", "[", 
  RowBox[{
   RowBox[{"q", "\[Equal]", "0"}], ",", "y"}], "]"}]], "Input",
 CellChangeTimes->{{3.799955152242086*^9, 3.799955170040585*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"a480f317-5257-4260-ad11-294c1ce1d255"],

Cell[BoxData[
 RowBox[{
  RowBox[{"y", "\[Equal]", 
   RowBox[{"-", "0.24962402920548532`"}]}], "||", 
  RowBox[{"y", "\[Equal]", 
   RowBox[{
    RowBox[{"-", "0.23446971343697934`"}], "-", 
    RowBox[{"0.3337086013827136`", " ", "\[ImaginaryI]"}]}]}], "||", 
  RowBox[{"y", "\[Equal]", 
   RowBox[{
    RowBox[{"-", "0.23446971343697934`"}], "+", 
    RowBox[{"0.3337086013827136`", " ", "\[ImaginaryI]"}]}]}], "||", 
  RowBox[{"y", "\[Equal]", 
   RowBox[{"0.16870624781213586`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.53576186434244`", " ", "\[ImaginaryI]"}]}]}], "||", 
  RowBox[{"y", "\[Equal]", 
   RowBox[{"0.16870624781213586`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.53576186434244`", " ", "\[ImaginaryI]"}]}]}], "||", 
  RowBox[{"y", "\[Equal]", 
   RowBox[{"0.17935564751081376`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2834068289532514`", " ", "\[ImaginaryI]"}]}]}], "||", 
  RowBox[{"y", "\[Equal]", 
   RowBox[{"0.17935564751081376`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.2834068289532514`", " ", "\[ImaginaryI]"}]}]}], "||", 
  RowBox[{"y", "\[Equal]", "0.2710263164181606`"}], "||", 
  RowBox[{"y", "\[Equal]", 
   RowBox[{"0.6226606985959969`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.0596578371055078`", " ", "\[ImaginaryI]"}]}]}], "||", 
  RowBox[{"y", "\[Equal]", 
   RowBox[{"0.6226606985959969`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.0596578371055078`", " ", "\[ImaginaryI]"}]}]}], "||", 
  RowBox[{"y", "\[Equal]", 
   RowBox[{"0.988340093558754`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5878163209050099`", " ", "\[ImaginaryI]"}]}]}], "||", 
  RowBox[{"y", "\[Equal]", 
   RowBox[{"0.988340093558754`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.5878163209050099`", " ", "\[ImaginaryI]"}]}]}]}]], "Output",
 CellChangeTimes->{3.799955171467945*^9, 3.8001972008152533`*^9, 
  3.8002819440497227`*^9, 3.800282149007188*^9, 3.800516581607588*^9, 
  3.8080432979537287`*^9, 3.81037635797255*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"e5a87a02-a4be-403d-ab40-176133b382be"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"showing", " ", "that", " ", "p", 
     RowBox[{"(", "y", ")"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"q", 
      RowBox[{"(", 
       RowBox[{"y", "+", 
        RowBox[{"272", "/", "1000"}]}], ")"}]}], ">", 
     RowBox[{"0", " ", "for", " ", "y"}], ">", 
     RowBox[{"0.", " ", "True", " ", "iff", " ", "polys", " ", "r1"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"r2", " ", "with"}], " ", "+", 
     RowBox[{"ve", " ", "coefficients", " ", 
      RowBox[{"s", ".", "t", ".", " ", "p"}], 
      RowBox[{"(", "y", ")"}], "r1", 
      RowBox[{"(", "y", ")"}]}]}], " ", "=", " ", 
    RowBox[{"r2", 
     RowBox[{"(", "y", ")"}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8002829106440983`*^9, 3.800283007868848*^9}, {
  3.808043307046728*^9, 3.808043310212817*^9}, {3.808045899874442*^9, 
  3.8080459316637774`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"b435bb02-c896-4596-8f30-e2c86acd0be4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"p", " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"PolynomialReduce", "[", 
      RowBox[{"q", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"272", "/", "1000"}], ")"}], "+", "x", "-", "y"}], ",", " ", 
       
       RowBox[{"{", 
        RowBox[{"y", ",", "x"}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], " ", "/.", 
    RowBox[{"x", " ", "\[Rule]", " ", "y"}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.800197089287756*^9, 3.8001971352214813`*^9}, {
  3.8001972600854883`*^9, 3.8001972647297564`*^9}, {3.800281938216896*^9, 
  3.800281939862941*^9}, {3.800516573609117*^9, 3.800516586619349*^9}, {
  3.808043377674182*^9, 3.8080433777721233`*^9}, {3.8080445331847363`*^9, 
  3.808044546956685*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"757de7b6-7b61-49a9-b5b0-b0e0ce442431"],

Cell[BoxData[
 RowBox[{
  FractionBox["387552284879927796748532", "59604644775390625"], "+", 
  FractionBox[
   RowBox[{"3184950625879938527502776", " ", "y"}], "476837158203125"], "+", 
  FractionBox[
   RowBox[{"6080917129251368325052", " ", 
    SuperscriptBox["y", "2"]}], "3814697265625"], "+", 
  FractionBox[
   RowBox[{"64966533426227282202", " ", 
    SuperscriptBox["y", "3"]}], "6103515625"], "-", 
  FractionBox[
   RowBox[{"10779738153364919062", " ", 
    SuperscriptBox["y", "4"]}], "48828125"], "-", 
  FractionBox[
   RowBox[{"708758519593506044", " ", 
    SuperscriptBox["y", "5"]}], "1953125"], "+", 
  FractionBox[
   RowBox[{"6848986011483523", " ", 
    SuperscriptBox["y", "6"]}], "15625"], "+", 
  FractionBox[
   RowBox[{"220305215555426", " ", 
    SuperscriptBox["y", "7"]}], "125"], "+", 
  RowBox[{"3790796553165", " ", 
   SuperscriptBox["y", "8"]}], "+", 
  RowBox[{"2613282232500", " ", 
   SuperscriptBox["y", "9"]}], "-", 
  RowBox[{"2405602546875", " ", 
   SuperscriptBox["y", "10"]}], "-", 
  RowBox[{"2500242187500", " ", 
   SuperscriptBox["y", "11"]}], "+", 
  RowBox[{"12102539062500", " ", 
   SuperscriptBox["y", "12"]}]}]], "Output",
 CellChangeTimes->{
  3.800197140095984*^9, 3.800197200875599*^9, 3.8001972691115294`*^9, 
   3.800281944180024*^9, 3.80028214907321*^9, {3.800516581657873*^9, 
   3.800516590479113*^9}, 3.8080433164813843`*^9, 3.808043380382164*^9, 
   3.808044549482964*^9, 3.810376358008541*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"72b26d09-1105-46fa-90a4-b6ce608b27af"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "poly", " ", "R", " ", "from", " ", "python", " ", "LP", " ", "then", " ", 
   "rounding"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8002830313722687`*^9, 3.80028304790411*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"daa15db8-4483-4c14-bbd9-9041afee3967"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r1", " ", "=", " ", 
  RowBox[{"108298", "+", 
   RowBox[{"206609", "y"}], "+", 
   RowBox[{"1000538", 
    RowBox[{"y", "^", "2"}]}], "+", 
   RowBox[{"3090485", 
    RowBox[{"y", "^", "3"}]}], "+", 
   RowBox[{"10472958", 
    RowBox[{"y", "^", "4"}]}], "+", 
   RowBox[{"30184081", 
    RowBox[{"y", "^", "5"}]}], "+", 
   RowBox[{"90984085", 
    RowBox[{"y", "^", "6"}]}], "+", 
   RowBox[{"264696828", 
    RowBox[{"y", "^", "7"}]}], "+", 
   RowBox[{"737097269", 
    RowBox[{"y", "^", "8"}]}], "+", 
   RowBox[{"1954537506", 
    RowBox[{"y", "^", "9"}]}], "+", 
   RowBox[{"5344727909", 
    RowBox[{"y", "^", 
     RowBox[{"(", "10", ")"}]}]}], "+", 
   RowBox[{"13576227809", 
    RowBox[{"y", "^", 
     RowBox[{"(", "11", ")"}]}]}], "+", 
   RowBox[{"32501733953", 
    RowBox[{"y", "^", 
     RowBox[{"(", "12", ")"}]}]}], "+", 
   RowBox[{"76577243592", 
    RowBox[{"y", "^", 
     RowBox[{"(", "13", ")"}]}]}], "+", 
   RowBox[{"172228102580", 
    RowBox[{"y", "^", 
     RowBox[{"(", "14", ")"}]}]}], "+", 
   RowBox[{"291048000156", 
    RowBox[{"y", "^", 
     RowBox[{"(", "15", ")"}]}]}], "+", 
   RowBox[{"405631585336", 
    RowBox[{"y", "^", 
     RowBox[{"(", "16", ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.800522209382511*^9, 3.800522210244205*^9}, {
  3.8080443865999413`*^9, 3.808044445311886*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"caa04bdb-c4b0-4524-b0a2-ac5bc04677b2"],

Cell[BoxData[
 RowBox[{"108298", "+", 
  RowBox[{"206609", " ", "y"}], "+", 
  RowBox[{"1000538", " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"3090485", " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"10472958", " ", 
   SuperscriptBox["y", "4"]}], "+", 
  RowBox[{"30184081", " ", 
   SuperscriptBox["y", "5"]}], "+", 
  RowBox[{"90984085", " ", 
   SuperscriptBox["y", "6"]}], "+", 
  RowBox[{"264696828", " ", 
   SuperscriptBox["y", "7"]}], "+", 
  RowBox[{"737097269", " ", 
   SuperscriptBox["y", "8"]}], "+", 
  RowBox[{"1954537506", " ", 
   SuperscriptBox["y", "9"]}], "+", 
  RowBox[{"5344727909", " ", 
   SuperscriptBox["y", "10"]}], "+", 
  RowBox[{"13576227809", " ", 
   SuperscriptBox["y", "11"]}], "+", 
  RowBox[{"32501733953", " ", 
   SuperscriptBox["y", "12"]}], "+", 
  RowBox[{"76577243592", " ", 
   SuperscriptBox["y", "13"]}], "+", 
  RowBox[{"172228102580", " ", 
   SuperscriptBox["y", "14"]}], "+", 
  RowBox[{"291048000156", " ", 
   SuperscriptBox["y", "15"]}], "+", 
  RowBox[{"405631585336", " ", 
   SuperscriptBox["y", "16"]}]}]], "Output",
 CellChangeTimes->{3.800522214620406*^9, 3.808044149995337*^9, 
  3.808044448976698*^9, 3.810376358040657*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"6a393daf-c532-4ee2-a7ab-e438dbf763ab"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Need", " ", "r2", " ", "to", " ", "have"}], " ", "+", 
   RowBox[{"ve", " ", "coefficients"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.808044456759101*^9, 3.808044456910714*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"5f2211ee-e5af-4f30-8909-b9f862f96338"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r2", " ", "=", " ", 
  RowBox[{"Expand", "[", 
   RowBox[{"p", " ", "*", " ", "r1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.800522219344705*^9, 3.800522250713125*^9}, {
  3.808044162516241*^9, 3.808044162704599*^9}, {3.808044459213743*^9, 
  3.808044468783313*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"2a99a644-2a6b-4d77-8f88-e5f886b892a3"],

Cell[BoxData[
 RowBox[{
  FractionBox["41971137347926420532272518536", "59604644775390625"], "+", 
  FractionBox[
   RowBox[{"43195544650219954833595371853988", " ", "y"}], 
   "59604644775390625"], "+", 
  FractionBox[
   RowBox[{"92932555696807481333794586908216", " ", 
    SuperscriptBox["y", "2"]}], "59604644775390625"], "+", 
  FractionBox[
   RowBox[{"97574001982164203149075537120804", " ", 
    SuperscriptBox["y", "3"]}], "11920928955078125"], "+", 
  FractionBox[
   RowBox[{"35507074432976344761890228086406", " ", 
    SuperscriptBox["y", "4"]}], "59604644775390625"], "+", 
  FractionBox[
   RowBox[{"48419537509463922956131139351342", " ", 
    SuperscriptBox["y", "5"]}], "59604644775390625"], "+", 
  FractionBox[
   RowBox[{"40517923686264575657922534594044", " ", 
    SuperscriptBox["y", "6"]}], "11920928955078125"], "+", 
  FractionBox[
   RowBox[{"303650052987814633802293023067121", " ", 
    SuperscriptBox["y", "7"]}], "59604644775390625"], "+", 
  FractionBox[
   RowBox[{"1117990205705346905521623408775108", " ", 
    SuperscriptBox["y", "8"]}], "59604644775390625"], "+", 
  FractionBox[
   RowBox[{"2772446448902800184956112499221692", " ", 
    SuperscriptBox["y", "9"]}], "59604644775390625"], "+", 
  FractionBox[
   RowBox[{"9066088007829348379107355906605338", " ", 
    SuperscriptBox["y", "10"]}], "59604644775390625"], "+", 
  FractionBox[
   RowBox[{"32564066320636728242522398036921263", " ", 
    SuperscriptBox["y", "11"]}], "59604644775390625"], "+", 
  FractionBox[
   RowBox[{"40327513835408355673880183832701871", " ", 
    SuperscriptBox["y", "12"]}], "59604644775390625"], "+", 
  FractionBox[
   RowBox[{"469182408417839601669549006390941694", " ", 
    SuperscriptBox["y", "13"]}], "59604644775390625"], "+", 
  FractionBox[
   RowBox[{"146367174202200826524188616069261062", " ", 
    SuperscriptBox["y", "14"]}], "11920928955078125"], "+", 
  FractionBox[
   RowBox[{"1142766094192173052089894128914796617", " ", 
    SuperscriptBox["y", "15"]}], "59604644775390625"], "+", 
  FractionBox[
   RowBox[{"2394333650061572009028015863337593127", " ", 
    SuperscriptBox["y", "16"]}], "59604644775390625"], "+", 
  FractionBox[
   RowBox[{"244870708437923078487580967393391111", " ", 
    SuperscriptBox["y", "17"]}], "476837158203125"], "+", 
  FractionBox[
   RowBox[{"541323259057340019460120724879347", " ", 
    SuperscriptBox["y", "18"]}], "3814697265625"], "+", 
  FractionBox[
   RowBox[{"186181432087970755086198875296497", " ", 
    SuperscriptBox["y", "19"]}], "6103515625"], "+", 
  FractionBox[
   RowBox[{"8064038398369886494490537509818", " ", 
    SuperscriptBox["y", "20"]}], "48828125"], "+", 
  FractionBox[
   RowBox[{"1243708768988306506886284443341", " ", 
    SuperscriptBox["y", "21"]}], "1953125"], "+", 
  FractionBox[
   RowBox[{"23379875269543079169810491353", " ", 
    SuperscriptBox["y", "22"]}], "15625"], "+", 
  FractionBox[
   RowBox[{"270889579465096614362300636", " ", 
    SuperscriptBox["y", "23"]}], "125"], "+", 
  RowBox[{"2085836870682981229783440", " ", 
   SuperscriptBox["y", "24"]}], "+", 
  RowBox[{"856051118388391564057500", " ", 
   SuperscriptBox["y", "25"]}], "+", 
  RowBox[{"380918475779943747375000", " ", 
   SuperscriptBox["y", "26"]}], "+", 
  RowBox[{"2508242588710922531250000", " ", 
   SuperscriptBox["y", "27"]}], "+", 
  RowBox[{"4909172106512742187500000", " ", 
   SuperscriptBox["y", "28"]}]}]], "Output",
 CellChangeTimes->{3.8005222536270857`*^9, 3.8080441650229273`*^9, 
  3.808044471056801*^9, 3.808044558931711*^9, 3.810376358087555*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"0aa66f2c-ec8f-40b0-9a21-9f6f872b05e0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Showing", " ", "that"}], " ", "-", 
    RowBox[{"h", 
     RowBox[{"(", 
      RowBox[{"y", ",", "z"}], ")"}]}]}], " ", ">", " ", 
   RowBox[{"0", " ", "on", " ", 
    RowBox[{"R", "'"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8080447266399097`*^9, 3.808044754221993*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"602a55c4-aa88-485e-8ab7-8d1525a12a96"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Q0prime", "=", " ", 
  RowBox[{"Import", "[", 
   RowBox[{"\"\<Matrices/R0\>\"", ",", " ", "\"\<Table\>\""}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Q1prime", " ", "=", " ", 
  RowBox[{"Import", "[", 
   RowBox[{"\"\<Matrices/Q1\>\"", ",", " ", "\"\<Table\>\""}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Q2prime", " ", "=", " ", 
  RowBox[{"Import", "[", 
   RowBox[{"\"\<Matrices/Q2\>\"", ",", " ", "\"\<Table\>\""}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Q3prime", " ", "=", " ", 
  RowBox[{"Import", "[", 
   RowBox[{"\"\<Matrices/Q3\>\"", ",", " ", "\"\<Table\>\""}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.807441029783375*^9, 3.8074411147424393`*^9}, {
  3.807441157958037*^9, 3.807441200765902*^9}, {3.80744130399966*^9, 
  3.8074413332379847`*^9}, {3.807441381606291*^9, 3.807441395085969*^9}, {
  3.807441448414853*^9, 3.807441450709515*^9}, {3.808044758951992*^9, 
  3.808044786175312*^9}, {3.8080448426452217`*^9, 3.808044886885214*^9}, {
  3.8080462290473013`*^9, 3.808046238815881*^9}, {3.817382723591132*^9, 
  3.8173827333637*^9}, {3.817383081269341*^9, 3.8173831245360928`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"c9654b0b-a426-4c4f-9815-611b0354a131"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.0785368367379316`", ",", 
     RowBox[{"-", "0.212061442817204`"}], ",", 
     RowBox[{"-", "0.0144230809714972`"}], ",", 
     RowBox[{"-", "0.135998690043474`"}], ",", "0.145323147814634`", ",", 
     RowBox[{"-", "0.238204428959053`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.212061442817204`"}], ",", "1.98213990614939`", ",", 
     RowBox[{"-", "0.69372755964199`"}], ",", 
     RowBox[{"-", "1.66533569956708`"}], ",", 
     RowBox[{"-", "0.594427146070127`"}], ",", "0.389263935647448`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.0144230809714972`"}], ",", 
     RowBox[{"-", "0.69372755964199`"}], ",", "0.74706344560708`", ",", 
     "1.09717798844686`", ",", 
     RowBox[{"-", "1.533040369392`"}], ",", "0.434726771887201`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.135998690043474`"}], ",", 
     RowBox[{"-", "1.66533569956708`"}], ",", "1.09717798844686`", ",", 
     "5.38834006231361`", ",", 
     RowBox[{"-", "0.363780730060601`"}], ",", 
     RowBox[{"-", "1.09753794652494`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.145323147814634`", ",", 
     RowBox[{"-", "0.594427146070127`"}], ",", 
     RowBox[{"-", "1.533040369392`"}], ",", 
     RowBox[{"-", "0.363780730060601`"}], ",", "8.2799887107564`", ",", 
     RowBox[{"-", "2.05889139539313`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.238204428959053`"}], ",", "0.389263935647448`", ",", 
     "0.434726771887201`", ",", 
     RowBox[{"-", "1.09753794652494`"}], ",", 
     RowBox[{"-", "2.05889139539313`"}], ",", "3.34681757240172`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8080448937023497`*^9, 3.808046249914298*^9, 
  3.810376358247772*^9, 3.817382736362233*^9, 3.817383087561698*^9, 
  3.8173831303230743`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"dd0c8565-2413-45b5-8fa9-d8cf1dcc879c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.09905261028335`", ",", 
     RowBox[{"-", "1.31424979816756`"}], ",", 
     RowBox[{"-", "2.92521643834159`"}], ",", 
     RowBox[{"-", "0.201081564450696`"}], ",", 
     RowBox[{"-", "0.00767337388377871`"}], ",", "0.939766916130331`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.31424979816756`"}], ",", "4.32808824818293`", ",", 
     "1.06007112887267`", ",", 
     RowBox[{"-", "0.493271185993254`"}], ",", 
     RowBox[{"-", "0.998356365685448`"}], ",", 
     RowBox[{"-", "0.553795448755769`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.92521643834159`"}], ",", "1.06007112887267`", ",", 
     "10.9669550575884`", ",", 
     RowBox[{"-", "0.0245088127036893`"}], ",", 
     RowBox[{"-", "0.336118856481458`"}], ",", 
     RowBox[{"-", "4.31794789431548`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.201081564450696`"}], ",", 
     RowBox[{"-", "0.493271185993254`"}], ",", 
     RowBox[{"-", "0.0245088127036893`"}], ",", "5.55886605271734`", ",", 
     RowBox[{"-", "0.121496504562876`"}], ",", 
     RowBox[{"-", "0.815836056400823`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.00767337388377871`"}], ",", 
     RowBox[{"-", "0.998356365685448`"}], ",", 
     RowBox[{"-", "0.336118856481458`"}], ",", 
     RowBox[{"-", "0.121496504562876`"}], ",", "5.50918362841096`", ",", 
     RowBox[{"-", "0.37779812243381`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.939766916130331`", ",", 
     RowBox[{"-", "0.553795448755769`"}], ",", 
     RowBox[{"-", "4.31794789431548`"}], ",", 
     RowBox[{"-", "0.815836056400823`"}], ",", 
     RowBox[{"-", "0.37779812243381`"}], ",", "6.40214065014631`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8080448937023497`*^9, 3.808046249914298*^9, 
  3.810376358247772*^9, 3.817382736362233*^9, 3.817383087561698*^9, 
  3.817383130345068*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"99a35a86-b170-4908-9b77-ef1a7fad2244"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.841388764095725`", ",", 
     RowBox[{"-", "1.74659655048358`"}], ",", "0.0541991958633274`", ",", 
     RowBox[{"-", "0.333973419067094`"}], ",", 
     RowBox[{"-", "0.378596022949776`"}], ",", 
     RowBox[{"-", "0.570789581606155`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.74659655048358`"}], ",", "5.68673586568053`", ",", 
     RowBox[{"-", "0.806394099351443`"}], ",", 
     RowBox[{"-", "1.03638654678003`"}], ",", "0.721952604273451`", ",", 
     "0.70676621811082`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0541991958633274`", ",", 
     RowBox[{"-", "0.806394099351443`"}], ",", "3.24031704886308`", ",", 
     RowBox[{"-", "0.205419653374504`"}], ",", 
     RowBox[{"-", "0.781683485767107`"}], ",", "1.5923448330614`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.333973419067094`"}], ",", 
     RowBox[{"-", "1.03638654678003`"}], ",", 
     RowBox[{"-", "0.205419653374504`"}], ",", "5.9076673398264`", ",", 
     "0.0718958221321558`", ",", 
     RowBox[{"-", "0.618148786247724`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.378596022949776`"}], ",", "0.721952604273451`", ",", 
     RowBox[{"-", "0.781683485767107`"}], ",", "0.0718958221321558`", ",", 
     "5.45082664467696`", ",", "0.114140065897936`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.570789581606155`"}], ",", "0.70676621811082`", ",", 
     "1.5923448330614`", ",", 
     RowBox[{"-", "0.618148786247724`"}], ",", "0.114140065897936`", ",", 
     "6.40214065014632`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8080448937023497`*^9, 3.808046249914298*^9, 
  3.810376358247772*^9, 3.817382736362233*^9, 3.817383087561698*^9, 
  3.817383130348531*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"395033dd-1e31-4dd9-a51b-e7b1ba213a1a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.263948221808725`", ",", 
     RowBox[{"-", "0.281833927670042`"}], ",", 
     RowBox[{"-", "0.420620743097103`"}], ",", 
     RowBox[{"-", "0.171915114615263`"}], ",", 
     RowBox[{"-", "0.184096801928548`"}], ",", 
     RowBox[{"-", "0.384723454892836`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.281833927670042`"}], ",", "4.8268549336046`", ",", 
     RowBox[{"-", "1.13488216663404`"}], ",", "1.46122624258198`", ",", 
     "0.000421107790674597`", ",", "0.0283162082539463`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.420620743097103`"}], ",", 
     RowBox[{"-", "1.13488216663404`"}], ",", "3.29950823608291`", ",", 
     RowBox[{"-", "0.332434837591018`"}], ",", "0.420398044600058`", ",", 
     "0.703668110315026`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.171915114615263`"}], ",", "1.46122624258198`", ",", 
     RowBox[{"-", "0.332434837591018`"}], ",", "5.9076673398264`", ",", 
     RowBox[{"-", "0.102504821422348`"}], ",", 
     RowBox[{"-", "0.781022315272517`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.184096801928548`"}], ",", "0.000421107790674597`", ",", 
     "0.420398044600058`", ",", 
     RowBox[{"-", "0.102504821422348`"}], ",", "5.38978904933649`", ",", 
     RowBox[{"-", "0.0543687123881454`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.384723454892836`"}], ",", "0.0283162082539463`", ",", 
     "0.703668110315026`", ",", 
     RowBox[{"-", "0.781022315272517`"}], ",", 
     RowBox[{"-", "0.0543687123881454`"}], ",", "5.41826427348275`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8080448937023497`*^9, 3.808046249914298*^9, 
  3.810376358247772*^9, 3.817382736362233*^9, 3.817383087561698*^9, 
  3.8173831303529654`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"6d382e80-6ff3-4d11-9eff-2e6f327d9422"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"R0", " ", "=", " ", 
  RowBox[{"Rationalize", "[", 
   RowBox[{"Q0prime", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Q1", " ", "=", " ", 
  RowBox[{"Rationalize", "[", 
   RowBox[{"Q1prime", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Q2", " ", "=", " ", 
  RowBox[{"Rationalize", "[", 
   RowBox[{"Q2prime", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Q3", " ", "=", " ", 
  RowBox[{"Rationalize", "[", 
   RowBox[{"Q3prime", ",", "0"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.807441466037623*^9, 3.807441487501512*^9}, {
  3.808044804207428*^9, 3.8080448046292257`*^9}, {3.8080449083569*^9, 
  3.8080449353808203`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"f262705b-c425-44f0-8340-8c72a46fbee8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["47560627", "605583685"], ",", 
     RowBox[{"-", 
      FractionBox["27288737", "128683162"]}], ",", 
     RowBox[{"-", 
      FractionBox["5823553", "403766228"]}], ",", 
     RowBox[{"-", 
      FractionBox["22660833", "166625377"]}], ",", 
     FractionBox["64761638", "445638833"], ",", 
     RowBox[{"-", 
      FractionBox["10092851", "42370543"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27288737", "128683162"]}], ",", 
     FractionBox["412450960", "208083677"], ",", 
     RowBox[{"-", 
      FractionBox["154126052", "222170865"]}], ",", 
     RowBox[{"-", 
      FractionBox["123333398", "74059181"]}], ",", 
     RowBox[{"-", 
      FractionBox["45208772", "76054353"]}], ",", 
     FractionBox["29997552", "77062243"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["5823553", "403766228"]}], ",", 
     RowBox[{"-", 
      FractionBox["154126052", "222170865"]}], ",", 
     FractionBox["56961038", "76246587"], ",", 
     FractionBox["75134651", "68479911"], ",", 
     RowBox[{"-", 
      FractionBox["114623437", "74768701"]}], ",", 
     FractionBox["68436686", "157424595"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["22660833", "166625377"]}], ",", 
     RowBox[{"-", 
      FractionBox["123333398", "74059181"]}], ",", 
     FractionBox["75134651", "68479911"], ",", 
     FractionBox["231222579", "42911653"], ",", 
     RowBox[{"-", 
      FractionBox["33046138", "90840815"]}], ",", 
     RowBox[{"-", 
      FractionBox["27557233", "25108228"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["64761638", "445638833"], ",", 
     RowBox[{"-", 
      FractionBox["45208772", "76054353"]}], ",", 
     RowBox[{"-", 
      FractionBox["114623437", "74768701"]}], ",", 
     RowBox[{"-", 
      FractionBox["33046138", "90840815"]}], ",", 
     FractionBox["142375474", "17195129"], ",", 
     RowBox[{"-", 
      FractionBox["204334483", "99244906"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["10092851", "42370543"]}], ",", 
     FractionBox["29997552", "77062243"], ",", 
     FractionBox["68436686", "157424595"], ",", 
     RowBox[{"-", 
      FractionBox["27557233", "25108228"]}], ",", 
     RowBox[{"-", 
      FractionBox["204334483", "99244906"]}], ",", 
     FractionBox["152251273", "45491357"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.80744147354527*^9, 3.807441489722004*^9}, 
   3.808044937749103*^9, 3.8103763583205*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"527dc6ed-e5c3-40d8-b7dd-d1710a42b648"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["113823133", "103564772"], ",", 
     RowBox[{"-", 
      FractionBox["153720698", "116964597"]}], ",", 
     RowBox[{"-", 
      FractionBox["514694857", "175951034"]}], ",", 
     RowBox[{"-", 
      FractionBox["26958123", "134065612"]}], ",", 
     RowBox[{"-", 
      FractionBox["5214837", "679601578"]}], ",", 
     FractionBox["424549711", "451760648"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["153720698", "116964597"]}], ",", 
     FractionBox["98271451", "22705510"], ",", 
     FractionBox["108839271", "102671668"], ",", 
     RowBox[{"-", 
      FractionBox["37652132", "76331505"]}], ",", 
     RowBox[{"-", 
      FractionBox["98556781", "98719039"]}], ",", 
     RowBox[{"-", 
      FractionBox["86545565", "156277133"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["514694857", "175951034"]}], ",", 
     FractionBox["108839271", "102671668"], ",", 
     FractionBox["178543136", "16280101"], ",", 
     RowBox[{"-", 
      FractionBox["13588975", "554452603"]}], ",", 
     RowBox[{"-", 
      FractionBox["66382289", "197496474"]}], ",", 
     RowBox[{"-", 
      FractionBox["315010733", "72953806"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["26958123", "134065612"]}], ",", 
     RowBox[{"-", 
      FractionBox["37652132", "76331505"]}], ",", 
     RowBox[{"-", 
      FractionBox["13588975", "554452603"]}], ",", 
     FractionBox["127914572", "23010911"], ",", 
     RowBox[{"-", 
      FractionBox["93779957", "771873704"]}], ",", 
     RowBox[{"-", 
      FractionBox["258311971", "316622401"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["5214837", "679601578"]}], ",", 
     RowBox[{"-", 
      FractionBox["98556781", "98719039"]}], ",", 
     RowBox[{"-", 
      FractionBox["66382289", "197496474"]}], ",", 
     RowBox[{"-", 
      FractionBox["93779957", "771873704"]}], ",", 
     FractionBox["183401329", "33290110"], ",", 
     RowBox[{"-", 
      FractionBox["60904303", "161208591"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["424549711", "451760648"], ",", 
     RowBox[{"-", 
      FractionBox["86545565", "156277133"]}], ",", 
     RowBox[{"-", 
      FractionBox["315010733", "72953806"]}], ",", 
     RowBox[{"-", 
      FractionBox["258311971", "316622401"]}], ",", 
     RowBox[{"-", 
      FractionBox["60904303", "161208591"]}], ",", 
     FractionBox["502508117", "78490640"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.80744147354527*^9, 3.807441489722004*^9}, 
   3.808044937749103*^9, 3.810376358324224*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"6725e940-502c-4cf3-a36d-6c83be1d9617"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["21520940", "25577879"], ",", 
     RowBox[{"-", 
      FractionBox["56020343", "32074003"]}], ",", 
     FractionBox["40731578", "751516279"], ",", 
     RowBox[{"-", 
      FractionBox["46544963", "139367268"]}], ",", 
     RowBox[{"-", 
      FractionBox["41177990", "108764983"]}], ",", 
     RowBox[{"-", 
      FractionBox["26606007", "46612636"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["56020343", "32074003"]}], ",", 
     FractionBox["112841678", "19842961"], ",", 
     RowBox[{"-", 
      FractionBox["139240153", "172670104"]}], ",", 
     RowBox[{"-", 
      FractionBox["45501317", "43903809"]}], ",", 
     FractionBox["64055491", "88725341"], ",", 
     FractionBox["21288583", "30121110"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["40731578", "751516279"], ",", 
     RowBox[{"-", 
      FractionBox["139240153", "172670104"]}], ",", 
     FractionBox["68362401", "21097442"], ",", 
     RowBox[{"-", 
      FractionBox["168386141", "819717774"]}], ",", 
     RowBox[{"-", 
      FractionBox["155286027", "198655888"]}], ",", 
     FractionBox["30506956", "19158511"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["46544963", "139367268"]}], ",", 
     RowBox[{"-", 
      FractionBox["45501317", "43903809"]}], ",", 
     RowBox[{"-", 
      FractionBox["168386141", "819717774"]}], ",", 
     FractionBox["166235485", "28138938"], ",", 
     FractionBox["15677552", "218059291"], ",", 
     RowBox[{"-", 
      FractionBox["15992364", "25871383"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["41177990", "108764983"]}], ",", 
     FractionBox["64055491", "88725341"], ",", 
     RowBox[{"-", 
      FractionBox["155286027", "198655888"]}], ",", 
     FractionBox["15677552", "218059291"], ",", 
     FractionBox["253525900", "46511459"], ",", 
     FractionBox["95613053", "837681775"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["26606007", "46612636"]}], ",", 
     FractionBox["21288583", "30121110"], ",", 
     FractionBox["30506956", "19158511"], ",", 
     RowBox[{"-", 
      FractionBox["15992364", "25871383"]}], ",", 
     FractionBox["95613053", "837681775"], ",", 
     FractionBox["267687310", "41812157"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.80744147354527*^9, 3.807441489722004*^9}, 
   3.808044937749103*^9, 3.810376358326263*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"a797be65-4b98-4b2f-a4f7-9aa21372048f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["29877454", "113194375"], ",", 
     RowBox[{"-", 
      FractionBox["110018062", "390364861"]}], ",", 
     RowBox[{"-", 
      FractionBox["39492021", "93889856"]}], ",", 
     RowBox[{"-", 
      FractionBox["44736353", "260223501"]}], ",", 
     RowBox[{"-", 
      FractionBox["27286543", "148218452"]}], ",", 
     RowBox[{"-", 
      FractionBox["211317628", "549271497"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["110018062", "390364861"]}], ",", 
     FractionBox["168343502", "34876437"], ",", 
     RowBox[{"-", 
      FractionBox["63781869", "56201314"]}], ",", 
     FractionBox["813722845", "556876698"], ",", 
     FractionBox["1719950", "4084346189"], ",", 
     FractionBox["20149420", "711586093"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["39492021", "93889856"]}], ",", 
     RowBox[{"-", 
      FractionBox["63781869", "56201314"]}], ",", 
     FractionBox["293980380", "89098241"], ",", 
     RowBox[{"-", 
      FractionBox["16659683", "50114131"]}], ",", 
     FractionBox["24295714", "57792167"], ",", 
     FractionBox["20062513", "28511329"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["44736353", "260223501"]}], ",", 
     FractionBox["813722845", "556876698"], ",", 
     RowBox[{"-", 
      FractionBox["16659683", "50114131"]}], ",", 
     FractionBox["166235485", "28138938"], ",", 
     RowBox[{"-", 
      FractionBox["91733513", "894919007"]}], ",", 
     RowBox[{"-", 
      FractionBox["11949058", "15299253"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27286543", "148218452"]}], ",", 
     FractionBox["1719950", "4084346189"], ",", 
     FractionBox["24295714", "57792167"], ",", 
     RowBox[{"-", 
      FractionBox["91733513", "894919007"]}], ",", 
     FractionBox["187073509", "34708874"], ",", 
     RowBox[{"-", 
      FractionBox["1990762", "36615949"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["211317628", "549271497"]}], ",", 
     FractionBox["20149420", "711586093"], ",", 
     FractionBox["20062513", "28511329"], ",", 
     RowBox[{"-", 
      FractionBox["11949058", "15299253"]}], ",", 
     RowBox[{"-", 
      FractionBox["1990762", "36615949"]}], ",", 
     FractionBox["192697280", "35564393"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.80744147354527*^9, 3.807441489722004*^9}, 
   3.808044937749103*^9, 3.810376358328312*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"54b13308-45eb-4dba-9e4c-7d238d51e494"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SymmetricMatrixQ", "[", "R0", "]"}], "\[IndentingNewLine]", 
 RowBox[{"SymmetricMatrixQ", "[", "Q1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"SymmetricMatrixQ", "[", "Q2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"SymmetricMatrixQ", "[", "Q3", "]"}]}], "Input",
 CellChangeTimes->{{3.810381017134248*^9, 3.810381038798585*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"f72006fc-a323-4963-8fc2-ce89145a9ece"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.810381042288527*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"99999dbe-a333-40b1-b5cf-e447846840d2"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.810381042292321*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"bd569069-5450-41f6-a296-41548031374f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.81038104229382*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"6d7d98cb-c665-4b58-953d-5c71c4d0c766"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.810381042295223*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"145b16d1-3ed4-42b8-966e-6fd2e66ac5a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"PositiveSemidefiniteMatrixQ", "[", "R0", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"PositiveSemidefiniteMatrixQ", "[", "Q1", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"PositiveSemidefiniteMatrixQ", "[", "Q2", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"PositiveSemidefiniteMatrixQ", "[", "Q3", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8074415642377033`*^9, 3.8074415722371264`*^9}, {
  3.8080449466306343`*^9, 3.808044961948929*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"37b87e3b-7f76-41ce-93b3-bcfbd7646af3"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.807441575385292*^9, 3.80804496341709*^9, 
  3.810376358421199*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"eb951531-a645-4d03-be44-8c5fe3f61cf6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.807441575385292*^9, 3.80804496341709*^9, 
  3.810376358431507*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"63055a72-f01f-42e9-9e58-1a5fce56b81e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.807441575385292*^9, 3.80804496341709*^9, 
  3.810376358443515*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"e38caa52-7bd7-46c5-ab72-ffea6e81bc26"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.807441575385292*^9, 3.80804496341709*^9, 
  3.810376358455598*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"3a50a418-8307-40d3-8ea8-c4fd0932b2a3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SylvesterCriterion", "[", "mat_", "]"}], " ", ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Positive", "[", 
     RowBox[{"Det", "[", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "i"}], ",", 
         RowBox[{"1", ";;", "i"}]}], "]"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8103804336440153`*^9, 3.810380487858309*^9}, {
  3.81038078170652*^9, 3.810380789254634*^9}, {3.8103808526494226`*^9, 
  3.810380856700083*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"c5d24c03-f879-47f1-9793-573a29cbc8c0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SylvesterCriterion", "[", "R0", "]"}], "\[IndentingNewLine]", 
 RowBox[{"SylvesterCriterion", "[", "Q1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"SylvesterCriterion", "[", "Q2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"SylvesterCriterion", "[", "Q3", "]"}]}], "Input",
 CellChangeTimes->{{3.8103805093480997`*^9, 3.810380512524279*^9}, {
  3.810380861726342*^9, 3.810380864284313*^9}, {3.810380917122829*^9, 
  3.810380934570653*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"b757bc54-8a90-42f2-a8e2-c7eff1e975a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.810380516896483*^9, 3.8103807979569817`*^9, {3.8103809139980907`*^9, 
   3.8103809374853497`*^9}},
 CellLabel->"Out[99]=",ExpressionUUID->"506e0096-0015-4b17-bc91-824d354fab3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.810380516896483*^9, 3.8103807979569817`*^9, {3.8103809139980907`*^9, 
   3.810380937488367*^9}},
 CellLabel->
  "Out[100]=",ExpressionUUID->"f00800c9-f4cf-4e44-a149-daf601af226b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.810380516896483*^9, 3.8103807979569817`*^9, {3.8103809139980907`*^9, 
   3.81038093748987*^9}},
 CellLabel->
  "Out[101]=",ExpressionUUID->"b73cc3f6-e262-4668-b77a-1f3d24ec4401"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.810380516896483*^9, 3.8103807979569817`*^9, {3.8103809139980907`*^9, 
   3.8103809374916553`*^9}},
 CellLabel->
  "Out[102]=",ExpressionUUID->"d3e334b3-d809-4a99-a870-284d7c4a137c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"1", ",", "y", ",", "z", ",", 
     RowBox[{"y", "*", "y"}], ",", 
     RowBox[{"z", "*", "y"}], ",", 
     RowBox[{"z", "*", "z"}]}], "}"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.807442211020396*^9, 3.807442235507452*^9}, {
  3.8074423744121647`*^9, 3.807442376179077*^9}, {3.8074429742109947`*^9, 
  3.807442980809717*^9}, {3.8074443358561087`*^9, 3.8074443393105183`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"8ca8f1b7-6e07-46bc-9ae5-60174f23e38a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"1", ",", "y", ",", "z", ",", 
    SuperscriptBox["y", "2"], ",", 
    RowBox[{"y", " ", "z"}], ",", 
    SuperscriptBox["z", "2"]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.807442237918941*^9, 3.807442378148097*^9, 
  3.807442983482233*^9, 3.807444342933859*^9, 3.808044995132618*^9, 
  3.810376358521521*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"eb36a74a-3afd-44e0-9d50-0a86e86dac12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"u", " ", "=", " ", 
  RowBox[{"Transpose", "[", "v", "]"}]}]], "Input",
 CellChangeTimes->{{3.807443000713563*^9, 3.80744304895483*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"6def25a7-d199-4b3b-8901-b38c09a3d748"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "y", "}"}], ",", 
   RowBox[{"{", "z", "}"}], ",", 
   RowBox[{"{", 
    SuperscriptBox["y", "2"], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", " ", "z"}], "}"}], ",", 
   RowBox[{"{", 
    SuperscriptBox["z", "2"], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.807443062439952*^9, 3.807444347840073*^9, 
  3.808044997723325*^9, 3.810376358528907*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"32c77dbd-ac62-4bc7-83d0-a6e1e0ee3645"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"r0", " ", "=", " ", 
  RowBox[{"Part", "[", 
   RowBox[{
    RowBox[{"v", ".", "R0", ".", "u"}], ",", "1", ",", "1"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"s1", " ", "=", " ", 
  RowBox[{"Part", "[", 
   RowBox[{
    RowBox[{"v", ".", "Q1", ".", "u"}], ",", "1", ",", "1"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"s2", " ", "=", " ", 
  RowBox[{"Part", "[", 
   RowBox[{
    RowBox[{"v", ".", "Q2", ".", "u"}], ",", "1", ",", "1"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"s3", " ", "=", " ", 
  RowBox[{"Part", "[", 
   RowBox[{
    RowBox[{"v", ".", "Q3", ".", "u"}], ",", "1", ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.807442246411681*^9, 3.807442247930911*^9}, {
   3.8074423104755898`*^9, 3.807442320283224*^9}, {3.807442837610923*^9, 
   3.807442839177994*^9}, 3.807443087785962*^9, {3.807443177073832*^9, 
   3.8074431772330503`*^9}, {3.8080450197418127`*^9, 3.808045020717441*^9}, {
   3.808045062218012*^9, 3.808045111900053*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"9e02728a-a88a-4584-a8e1-0f9b39f09eda"],

Cell[BoxData[
 RowBox[{
  FractionBox["47560627", "605583685"], "-", 
  FractionBox[
   RowBox[{"27288737", " ", "y"}], "128683162"], "-", 
  FractionBox[
   RowBox[{"22660833", " ", 
    SuperscriptBox["y", "2"]}], "166625377"], "-", 
  FractionBox[
   RowBox[{"5823553", " ", "z"}], "403766228"], "+", 
  FractionBox[
   RowBox[{"64761638", " ", "y", " ", "z"}], "445638833"], "-", 
  FractionBox[
   RowBox[{"10092851", " ", 
    SuperscriptBox["z", "2"]}], "42370543"], "+", 
  RowBox[{"y", " ", "z", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["64761638", "445638833"], "-", 
     FractionBox[
      RowBox[{"45208772", " ", "y"}], "76054353"], "-", 
     FractionBox[
      RowBox[{"33046138", " ", 
       SuperscriptBox["y", "2"]}], "90840815"], "-", 
     FractionBox[
      RowBox[{"114623437", " ", "z"}], "74768701"], "+", 
     FractionBox[
      RowBox[{"142375474", " ", "y", " ", "z"}], "17195129"], "-", 
     FractionBox[
      RowBox[{"204334483", " ", 
       SuperscriptBox["z", "2"]}], "99244906"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["22660833", "166625377"]}], "-", 
     FractionBox[
      RowBox[{"123333398", " ", "y"}], "74059181"], "+", 
     FractionBox[
      RowBox[{"231222579", " ", 
       SuperscriptBox["y", "2"]}], "42911653"], "+", 
     FractionBox[
      RowBox[{"75134651", " ", "z"}], "68479911"], "-", 
     FractionBox[
      RowBox[{"33046138", " ", "y", " ", "z"}], "90840815"], "-", 
     FractionBox[
      RowBox[{"27557233", " ", 
       SuperscriptBox["z", "2"]}], "25108228"]}], ")"}]}], "+", 
  RowBox[{"y", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27288737", "128683162"]}], "+", 
     FractionBox[
      RowBox[{"412450960", " ", "y"}], "208083677"], "-", 
     FractionBox[
      RowBox[{"123333398", " ", 
       SuperscriptBox["y", "2"]}], "74059181"], "-", 
     FractionBox[
      RowBox[{"154126052", " ", "z"}], "222170865"], "-", 
     FractionBox[
      RowBox[{"45208772", " ", "y", " ", "z"}], "76054353"], "+", 
     FractionBox[
      RowBox[{"29997552", " ", 
       SuperscriptBox["z", "2"]}], "77062243"]}], ")"}]}], "+", 
  RowBox[{"z", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["5823553", "403766228"]}], "-", 
     FractionBox[
      RowBox[{"154126052", " ", "y"}], "222170865"], "+", 
     FractionBox[
      RowBox[{"75134651", " ", 
       SuperscriptBox["y", "2"]}], "68479911"], "+", 
     FractionBox[
      RowBox[{"56961038", " ", "z"}], "76246587"], "-", 
     FractionBox[
      RowBox[{"114623437", " ", "y", " ", "z"}], "74768701"], "+", 
     FractionBox[
      RowBox[{"68436686", " ", 
       SuperscriptBox["z", "2"]}], "157424595"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["z", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["10092851", "42370543"]}], "+", 
     FractionBox[
      RowBox[{"29997552", " ", "y"}], "77062243"], "-", 
     FractionBox[
      RowBox[{"27557233", " ", 
       SuperscriptBox["y", "2"]}], "25108228"], "+", 
     FractionBox[
      RowBox[{"68436686", " ", "z"}], "157424595"], "-", 
     FractionBox[
      RowBox[{"204334483", " ", "y", " ", "z"}], "99244906"], "+", 
     FractionBox[
      RowBox[{"152251273", " ", 
       SuperscriptBox["z", "2"]}], "45491357"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8074432048041162`*^9, 3.807444362602643*^9, 
  3.808045115054946*^9, 3.8103763585512466`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"01d2d093-cc2a-423b-9060-76db784916ae"],

Cell[BoxData[
 RowBox[{
  FractionBox["113823133", "103564772"], "-", 
  FractionBox[
   RowBox[{"153720698", " ", "y"}], "116964597"], "-", 
  FractionBox[
   RowBox[{"26958123", " ", 
    SuperscriptBox["y", "2"]}], "134065612"], "-", 
  FractionBox[
   RowBox[{"514694857", " ", "z"}], "175951034"], "-", 
  FractionBox[
   RowBox[{"5214837", " ", "y", " ", "z"}], "679601578"], "+", 
  FractionBox[
   RowBox[{"424549711", " ", 
    SuperscriptBox["z", "2"]}], "451760648"], "+", 
  RowBox[{"z", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["514694857", "175951034"]}], "+", 
     FractionBox[
      RowBox[{"108839271", " ", "y"}], "102671668"], "-", 
     FractionBox[
      RowBox[{"13588975", " ", 
       SuperscriptBox["y", "2"]}], "554452603"], "+", 
     FractionBox[
      RowBox[{"178543136", " ", "z"}], "16280101"], "-", 
     FractionBox[
      RowBox[{"66382289", " ", "y", " ", "z"}], "197496474"], "-", 
     FractionBox[
      RowBox[{"315010733", " ", 
       SuperscriptBox["z", "2"]}], "72953806"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["26958123", "134065612"]}], "-", 
     FractionBox[
      RowBox[{"37652132", " ", "y"}], "76331505"], "+", 
     FractionBox[
      RowBox[{"127914572", " ", 
       SuperscriptBox["y", "2"]}], "23010911"], "-", 
     FractionBox[
      RowBox[{"13588975", " ", "z"}], "554452603"], "-", 
     FractionBox[
      RowBox[{"93779957", " ", "y", " ", "z"}], "771873704"], "-", 
     FractionBox[
      RowBox[{"258311971", " ", 
       SuperscriptBox["z", "2"]}], "316622401"]}], ")"}]}], "+", 
  RowBox[{"y", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["153720698", "116964597"]}], "+", 
     FractionBox[
      RowBox[{"98271451", " ", "y"}], "22705510"], "-", 
     FractionBox[
      RowBox[{"37652132", " ", 
       SuperscriptBox["y", "2"]}], "76331505"], "+", 
     FractionBox[
      RowBox[{"108839271", " ", "z"}], "102671668"], "-", 
     FractionBox[
      RowBox[{"98556781", " ", "y", " ", "z"}], "98719039"], "-", 
     FractionBox[
      RowBox[{"86545565", " ", 
       SuperscriptBox["z", "2"]}], "156277133"]}], ")"}]}], "+", 
  RowBox[{"y", " ", "z", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["5214837", "679601578"]}], "-", 
     FractionBox[
      RowBox[{"98556781", " ", "y"}], "98719039"], "-", 
     FractionBox[
      RowBox[{"93779957", " ", 
       SuperscriptBox["y", "2"]}], "771873704"], "-", 
     FractionBox[
      RowBox[{"66382289", " ", "z"}], "197496474"], "+", 
     FractionBox[
      RowBox[{"183401329", " ", "y", " ", "z"}], "33290110"], "-", 
     FractionBox[
      RowBox[{"60904303", " ", 
       SuperscriptBox["z", "2"]}], "161208591"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["z", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["424549711", "451760648"], "-", 
     FractionBox[
      RowBox[{"86545565", " ", "y"}], "156277133"], "-", 
     FractionBox[
      RowBox[{"258311971", " ", 
       SuperscriptBox["y", "2"]}], "316622401"], "-", 
     FractionBox[
      RowBox[{"315010733", " ", "z"}], "72953806"], "-", 
     FractionBox[
      RowBox[{"60904303", " ", "y", " ", "z"}], "161208591"], "+", 
     FractionBox[
      RowBox[{"502508117", " ", 
       SuperscriptBox["z", "2"]}], "78490640"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8074432048041162`*^9, 3.807444362602643*^9, 
  3.808045115054946*^9, 3.810376358553946*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"3eb76a4c-ed0e-4b7a-bd85-b66cb1b5ef7b"],

Cell[BoxData[
 RowBox[{
  FractionBox["21520940", "25577879"], "-", 
  FractionBox[
   RowBox[{"56020343", " ", "y"}], "32074003"], "-", 
  FractionBox[
   RowBox[{"46544963", " ", 
    SuperscriptBox["y", "2"]}], "139367268"], "+", 
  FractionBox[
   RowBox[{"40731578", " ", "z"}], "751516279"], "-", 
  FractionBox[
   RowBox[{"41177990", " ", "y", " ", "z"}], "108764983"], "-", 
  FractionBox[
   RowBox[{"26606007", " ", 
    SuperscriptBox["z", "2"]}], "46612636"], "+", 
  RowBox[{
   SuperscriptBox["y", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["46544963", "139367268"]}], "-", 
     FractionBox[
      RowBox[{"45501317", " ", "y"}], "43903809"], "+", 
     FractionBox[
      RowBox[{"166235485", " ", 
       SuperscriptBox["y", "2"]}], "28138938"], "-", 
     FractionBox[
      RowBox[{"168386141", " ", "z"}], "819717774"], "+", 
     FractionBox[
      RowBox[{"15677552", " ", "y", " ", "z"}], "218059291"], "-", 
     FractionBox[
      RowBox[{"15992364", " ", 
       SuperscriptBox["z", "2"]}], "25871383"]}], ")"}]}], "+", 
  RowBox[{"y", " ", "z", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["41177990", "108764983"]}], "+", 
     FractionBox[
      RowBox[{"64055491", " ", "y"}], "88725341"], "+", 
     FractionBox[
      RowBox[{"15677552", " ", 
       SuperscriptBox["y", "2"]}], "218059291"], "-", 
     FractionBox[
      RowBox[{"155286027", " ", "z"}], "198655888"], "+", 
     FractionBox[
      RowBox[{"253525900", " ", "y", " ", "z"}], "46511459"], "+", 
     FractionBox[
      RowBox[{"95613053", " ", 
       SuperscriptBox["z", "2"]}], "837681775"]}], ")"}]}], "+", 
  RowBox[{"y", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["56020343", "32074003"]}], "+", 
     FractionBox[
      RowBox[{"112841678", " ", "y"}], "19842961"], "-", 
     FractionBox[
      RowBox[{"45501317", " ", 
       SuperscriptBox["y", "2"]}], "43903809"], "-", 
     FractionBox[
      RowBox[{"139240153", " ", "z"}], "172670104"], "+", 
     FractionBox[
      RowBox[{"64055491", " ", "y", " ", "z"}], "88725341"], "+", 
     FractionBox[
      RowBox[{"21288583", " ", 
       SuperscriptBox["z", "2"]}], "30121110"]}], ")"}]}], "+", 
  RowBox[{"z", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["40731578", "751516279"], "-", 
     FractionBox[
      RowBox[{"139240153", " ", "y"}], "172670104"], "-", 
     FractionBox[
      RowBox[{"168386141", " ", 
       SuperscriptBox["y", "2"]}], "819717774"], "+", 
     FractionBox[
      RowBox[{"68362401", " ", "z"}], "21097442"], "-", 
     FractionBox[
      RowBox[{"155286027", " ", "y", " ", "z"}], "198655888"], "+", 
     FractionBox[
      RowBox[{"30506956", " ", 
       SuperscriptBox["z", "2"]}], "19158511"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["z", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["26606007", "46612636"]}], "+", 
     FractionBox[
      RowBox[{"21288583", " ", "y"}], "30121110"], "-", 
     FractionBox[
      RowBox[{"15992364", " ", 
       SuperscriptBox["y", "2"]}], "25871383"], "+", 
     FractionBox[
      RowBox[{"30506956", " ", "z"}], "19158511"], "+", 
     FractionBox[
      RowBox[{"95613053", " ", "y", " ", "z"}], "837681775"], "+", 
     FractionBox[
      RowBox[{"267687310", " ", 
       SuperscriptBox["z", "2"]}], "41812157"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8074432048041162`*^9, 3.807444362602643*^9, 
  3.808045115054946*^9, 3.810376358556476*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"b52b66e0-a51c-4e8c-826e-6de9a3b80d08"],

Cell[BoxData[
 RowBox[{
  FractionBox["29877454", "113194375"], "-", 
  FractionBox[
   RowBox[{"110018062", " ", "y"}], "390364861"], "-", 
  FractionBox[
   RowBox[{"44736353", " ", 
    SuperscriptBox["y", "2"]}], "260223501"], "-", 
  FractionBox[
   RowBox[{"39492021", " ", "z"}], "93889856"], "-", 
  FractionBox[
   RowBox[{"27286543", " ", "y", " ", "z"}], "148218452"], "-", 
  FractionBox[
   RowBox[{"211317628", " ", 
    SuperscriptBox["z", "2"]}], "549271497"], "+", 
  RowBox[{
   SuperscriptBox["y", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["44736353", "260223501"]}], "+", 
     FractionBox[
      RowBox[{"813722845", " ", "y"}], "556876698"], "+", 
     FractionBox[
      RowBox[{"166235485", " ", 
       SuperscriptBox["y", "2"]}], "28138938"], "-", 
     FractionBox[
      RowBox[{"16659683", " ", "z"}], "50114131"], "-", 
     FractionBox[
      RowBox[{"91733513", " ", "y", " ", "z"}], "894919007"], "-", 
     FractionBox[
      RowBox[{"11949058", " ", 
       SuperscriptBox["z", "2"]}], "15299253"]}], ")"}]}], "+", 
  RowBox[{"y", " ", "z", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27286543", "148218452"]}], "+", 
     FractionBox[
      RowBox[{"1719950", " ", "y"}], "4084346189"], "-", 
     FractionBox[
      RowBox[{"91733513", " ", 
       SuperscriptBox["y", "2"]}], "894919007"], "+", 
     FractionBox[
      RowBox[{"24295714", " ", "z"}], "57792167"], "+", 
     FractionBox[
      RowBox[{"187073509", " ", "y", " ", "z"}], "34708874"], "-", 
     FractionBox[
      RowBox[{"1990762", " ", 
       SuperscriptBox["z", "2"]}], "36615949"]}], ")"}]}], "+", 
  RowBox[{"y", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["110018062", "390364861"]}], "+", 
     FractionBox[
      RowBox[{"168343502", " ", "y"}], "34876437"], "+", 
     FractionBox[
      RowBox[{"813722845", " ", 
       SuperscriptBox["y", "2"]}], "556876698"], "-", 
     FractionBox[
      RowBox[{"63781869", " ", "z"}], "56201314"], "+", 
     FractionBox[
      RowBox[{"1719950", " ", "y", " ", "z"}], "4084346189"], "+", 
     FractionBox[
      RowBox[{"20149420", " ", 
       SuperscriptBox["z", "2"]}], "711586093"]}], ")"}]}], "+", 
  RowBox[{"z", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["39492021", "93889856"]}], "-", 
     FractionBox[
      RowBox[{"63781869", " ", "y"}], "56201314"], "-", 
     FractionBox[
      RowBox[{"16659683", " ", 
       SuperscriptBox["y", "2"]}], "50114131"], "+", 
     FractionBox[
      RowBox[{"293980380", " ", "z"}], "89098241"], "+", 
     FractionBox[
      RowBox[{"24295714", " ", "y", " ", "z"}], "57792167"], "+", 
     FractionBox[
      RowBox[{"20062513", " ", 
       SuperscriptBox["z", "2"]}], "28511329"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["z", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["211317628", "549271497"]}], "+", 
     FractionBox[
      RowBox[{"20149420", " ", "y"}], "711586093"], "-", 
     FractionBox[
      RowBox[{"11949058", " ", 
       SuperscriptBox["y", "2"]}], "15299253"], "+", 
     FractionBox[
      RowBox[{"20062513", " ", "z"}], "28511329"], "-", 
     FractionBox[
      RowBox[{"1990762", " ", "y", " ", "z"}], "36615949"], "+", 
     FractionBox[
      RowBox[{"192697280", " ", 
       SuperscriptBox["z", "2"]}], "35564393"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8074432048041162`*^9, 3.807444362602643*^9, 
  3.808045115054946*^9, 3.8103763585589542`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"9cf4a437-60c2-419e-86f0-5f02f3cc9a6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eps", " ", "=", "  ", 
  RowBox[{
   RowBox[{"-", "h"}], " ", "-", " ", 
   RowBox[{"z", "*", "s1"}], " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"y", "-", "z"}], ")"}], "*", "s2"}], " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"272", "/", "1000"}], ")"}], "-", "y"}], ")"}], "*", "s3"}], 
   " ", "-", " ", "r0"}]}]], "Input",
 CellChangeTimes->{{3.807443251313285*^9, 3.8074432852726707`*^9}, {
  3.807444926214603*^9, 3.8074449338695087`*^9}, {3.8074453706132603`*^9, 
  3.8074454133005133`*^9}, {3.808044662288929*^9, 3.8080446631581697`*^9}, {
  3.8080451533553247`*^9, 3.808045162145875*^9}, {3.8080454034421597`*^9, 
  3.8080454038270683`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"8b1ed16d-e219-4c93-8db0-3dbe9aa5a295"],

Cell[BoxData[
 RowBox[{
  FractionBox["7135529221", "75697960625"], "+", 
  FractionBox[
   RowBox[{"27288737", " ", "y"}], "128683162"], "+", 
  FractionBox[
   RowBox[{"22660833", " ", 
    SuperscriptBox["y", "2"]}], "166625377"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["y", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["y", "4"]}], "+", 
  FractionBox[
   RowBox[{"5823553", " ", "z"}], "403766228"], "-", 
  FractionBox[
   RowBox[{"64761638", " ", "y", " ", "z"}], "445638833"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "-", 
  FractionBox[
   RowBox[{"201759864", " ", 
    SuperscriptBox["z", "2"]}], "42370543"], "+", 
  RowBox[{"2", " ", "y", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{"4", " ", "y", " ", 
   SuperscriptBox["z", "3"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["z", "4"]}], "-", 
  RowBox[{"y", " ", "z", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["64761638", "445638833"], "-", 
     FractionBox[
      RowBox[{"45208772", " ", "y"}], "76054353"], "-", 
     FractionBox[
      RowBox[{"33046138", " ", 
       SuperscriptBox["y", "2"]}], "90840815"], "-", 
     FractionBox[
      RowBox[{"114623437", " ", "z"}], "74768701"], "+", 
     FractionBox[
      RowBox[{"142375474", " ", "y", " ", "z"}], "17195129"], "-", 
     FractionBox[
      RowBox[{"204334483", " ", 
       SuperscriptBox["z", "2"]}], "99244906"]}], ")"}]}], "-", 
  RowBox[{
   SuperscriptBox["y", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["22660833", "166625377"]}], "-", 
     FractionBox[
      RowBox[{"123333398", " ", "y"}], "74059181"], "+", 
     FractionBox[
      RowBox[{"231222579", " ", 
       SuperscriptBox["y", "2"]}], "42911653"], "+", 
     FractionBox[
      RowBox[{"75134651", " ", "z"}], "68479911"], "-", 
     FractionBox[
      RowBox[{"33046138", " ", "y", " ", "z"}], "90840815"], "-", 
     FractionBox[
      RowBox[{"27557233", " ", 
       SuperscriptBox["z", "2"]}], "25108228"]}], ")"}]}], "-", 
  RowBox[{"y", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["27288737", "128683162"]}], "+", 
     FractionBox[
      RowBox[{"412450960", " ", "y"}], "208083677"], "-", 
     FractionBox[
      RowBox[{"123333398", " ", 
       SuperscriptBox["y", "2"]}], "74059181"], "-", 
     FractionBox[
      RowBox[{"154126052", " ", "z"}], "222170865"], "-", 
     FractionBox[
      RowBox[{"45208772", " ", "y", " ", "z"}], "76054353"], "+", 
     FractionBox[
      RowBox[{"29997552", " ", 
       SuperscriptBox["z", "2"]}], "77062243"]}], ")"}]}], "-", 
  RowBox[{"z", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["5823553", "403766228"]}], "-", 
     FractionBox[
      RowBox[{"154126052", " ", "y"}], "222170865"], "+", 
     FractionBox[
      RowBox[{"75134651", " ", 
       SuperscriptBox["y", "2"]}], "68479911"], "+", 
     FractionBox[
      RowBox[{"56961038", " ", "z"}], "76246587"], "-", 
     FractionBox[
      RowBox[{"114623437", " ", "y", " ", "z"}], "74768701"], "+", 
     FractionBox[
      RowBox[{"68436686", " ", 
       SuperscriptBox["z", "2"]}], "157424595"]}], ")"}]}], "-", 
  RowBox[{
   SuperscriptBox["z", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["10092851", "42370543"]}], "+", 
     FractionBox[
      RowBox[{"29997552", " ", "y"}], "77062243"], "-", 
     FractionBox[
      RowBox[{"27557233", " ", 
       SuperscriptBox["y", "2"]}], "25108228"], "+", 
     FractionBox[
      RowBox[{"68436686", " ", "z"}], "157424595"], "-", 
     FractionBox[
      RowBox[{"204334483", " ", "y", " ", "z"}], "99244906"], "+", 
     FractionBox[
      RowBox[{"152251273", " ", 
       SuperscriptBox["z", "2"]}], "45491357"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["34", "125"], "-", "y"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["29877454", "113194375"], "-", 
     FractionBox[
      RowBox[{"110018062", " ", "y"}], "390364861"], "-", 
     FractionBox[
      RowBox[{"44736353", " ", 
       SuperscriptBox["y", "2"]}], "260223501"], "-", 
     FractionBox[
      RowBox[{"39492021", " ", "z"}], "93889856"], "-", 
     FractionBox[
      RowBox[{"27286543", " ", "y", " ", "z"}], "148218452"], "-", 
     FractionBox[
      RowBox[{"211317628", " ", 
       SuperscriptBox["z", "2"]}], "549271497"], "+", 
     RowBox[{
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["44736353", "260223501"]}], "+", 
        FractionBox[
         RowBox[{"813722845", " ", "y"}], "556876698"], "+", 
        FractionBox[
         RowBox[{"166235485", " ", 
          SuperscriptBox["y", "2"]}], "28138938"], "-", 
        FractionBox[
         RowBox[{"16659683", " ", "z"}], "50114131"], "-", 
        FractionBox[
         RowBox[{"91733513", " ", "y", " ", "z"}], "894919007"], "-", 
        FractionBox[
         RowBox[{"11949058", " ", 
          SuperscriptBox["z", "2"]}], "15299253"]}], ")"}]}], "+", 
     RowBox[{"y", " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["27286543", "148218452"]}], "+", 
        FractionBox[
         RowBox[{"1719950", " ", "y"}], "4084346189"], "-", 
        FractionBox[
         RowBox[{"91733513", " ", 
          SuperscriptBox["y", "2"]}], "894919007"], "+", 
        FractionBox[
         RowBox[{"24295714", " ", "z"}], "57792167"], "+", 
        FractionBox[
         RowBox[{"187073509", " ", "y", " ", "z"}], "34708874"], "-", 
        FractionBox[
         RowBox[{"1990762", " ", 
          SuperscriptBox["z", "2"]}], "36615949"]}], ")"}]}], "+", 
     RowBox[{"y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["110018062", "390364861"]}], "+", 
        FractionBox[
         RowBox[{"168343502", " ", "y"}], "34876437"], "+", 
        FractionBox[
         RowBox[{"813722845", " ", 
          SuperscriptBox["y", "2"]}], "556876698"], "-", 
        FractionBox[
         RowBox[{"63781869", " ", "z"}], "56201314"], "+", 
        FractionBox[
         RowBox[{"1719950", " ", "y", " ", "z"}], "4084346189"], "+", 
        FractionBox[
         RowBox[{"20149420", " ", 
          SuperscriptBox["z", "2"]}], "711586093"]}], ")"}]}], "+", 
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["39492021", "93889856"]}], "-", 
        FractionBox[
         RowBox[{"63781869", " ", "y"}], "56201314"], "-", 
        FractionBox[
         RowBox[{"16659683", " ", 
          SuperscriptBox["y", "2"]}], "50114131"], "+", 
        FractionBox[
         RowBox[{"293980380", " ", "z"}], "89098241"], "+", 
        FractionBox[
         RowBox[{"24295714", " ", "y", " ", "z"}], "57792167"], "+", 
        FractionBox[
         RowBox[{"20062513", " ", 
          SuperscriptBox["z", "2"]}], "28511329"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["211317628", "549271497"]}], "+", 
        FractionBox[
         RowBox[{"20149420", " ", "y"}], "711586093"], "-", 
        FractionBox[
         RowBox[{"11949058", " ", 
          SuperscriptBox["y", "2"]}], "15299253"], "+", 
        FractionBox[
         RowBox[{"20062513", " ", "z"}], "28511329"], "-", 
        FractionBox[
         RowBox[{"1990762", " ", "y", " ", "z"}], "36615949"], "+", 
        FractionBox[
         RowBox[{"192697280", " ", 
          SuperscriptBox["z", "2"]}], "35564393"]}], ")"}]}]}], ")"}]}], "-", 
  
  RowBox[{"z", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["113823133", "103564772"], "-", 
     FractionBox[
      RowBox[{"153720698", " ", "y"}], "116964597"], "-", 
     FractionBox[
      RowBox[{"26958123", " ", 
       SuperscriptBox["y", "2"]}], "134065612"], "-", 
     FractionBox[
      RowBox[{"514694857", " ", "z"}], "175951034"], "-", 
     FractionBox[
      RowBox[{"5214837", " ", "y", " ", "z"}], "679601578"], "+", 
     FractionBox[
      RowBox[{"424549711", " ", 
       SuperscriptBox["z", "2"]}], "451760648"], "+", 
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["514694857", "175951034"]}], "+", 
        FractionBox[
         RowBox[{"108839271", " ", "y"}], "102671668"], "-", 
        FractionBox[
         RowBox[{"13588975", " ", 
          SuperscriptBox["y", "2"]}], "554452603"], "+", 
        FractionBox[
         RowBox[{"178543136", " ", "z"}], "16280101"], "-", 
        FractionBox[
         RowBox[{"66382289", " ", "y", " ", "z"}], "197496474"], "-", 
        FractionBox[
         RowBox[{"315010733", " ", 
          SuperscriptBox["z", "2"]}], "72953806"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["26958123", "134065612"]}], "-", 
        FractionBox[
         RowBox[{"37652132", " ", "y"}], "76331505"], "+", 
        FractionBox[
         RowBox[{"127914572", " ", 
          SuperscriptBox["y", "2"]}], "23010911"], "-", 
        FractionBox[
         RowBox[{"13588975", " ", "z"}], "554452603"], "-", 
        FractionBox[
         RowBox[{"93779957", " ", "y", " ", "z"}], "771873704"], "-", 
        FractionBox[
         RowBox[{"258311971", " ", 
          SuperscriptBox["z", "2"]}], "316622401"]}], ")"}]}], "+", 
     RowBox[{"y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["153720698", "116964597"]}], "+", 
        FractionBox[
         RowBox[{"98271451", " ", "y"}], "22705510"], "-", 
        FractionBox[
         RowBox[{"37652132", " ", 
          SuperscriptBox["y", "2"]}], "76331505"], "+", 
        FractionBox[
         RowBox[{"108839271", " ", "z"}], "102671668"], "-", 
        FractionBox[
         RowBox[{"98556781", " ", "y", " ", "z"}], "98719039"], "-", 
        FractionBox[
         RowBox[{"86545565", " ", 
          SuperscriptBox["z", "2"]}], "156277133"]}], ")"}]}], "+", 
     RowBox[{"y", " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5214837", "679601578"]}], "-", 
        FractionBox[
         RowBox[{"98556781", " ", "y"}], "98719039"], "-", 
        FractionBox[
         RowBox[{"93779957", " ", 
          SuperscriptBox["y", "2"]}], "771873704"], "-", 
        FractionBox[
         RowBox[{"66382289", " ", "z"}], "197496474"], "+", 
        FractionBox[
         RowBox[{"183401329", " ", "y", " ", "z"}], "33290110"], "-", 
        FractionBox[
         RowBox[{"60904303", " ", 
          SuperscriptBox["z", "2"]}], "161208591"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["424549711", "451760648"], "-", 
        FractionBox[
         RowBox[{"86545565", " ", "y"}], "156277133"], "-", 
        FractionBox[
         RowBox[{"258311971", " ", 
          SuperscriptBox["y", "2"]}], "316622401"], "-", 
        FractionBox[
         RowBox[{"315010733", " ", "z"}], "72953806"], "-", 
        FractionBox[
         RowBox[{"60904303", " ", "y", " ", "z"}], "161208591"], "+", 
        FractionBox[
         RowBox[{"502508117", " ", 
          SuperscriptBox["z", "2"]}], "78490640"]}], ")"}]}]}], ")"}]}], "-", 
  
  RowBox[{
   RowBox[{"(", 
    RowBox[{"y", "-", "z"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["21520940", "25577879"], "-", 
     FractionBox[
      RowBox[{"56020343", " ", "y"}], "32074003"], "-", 
     FractionBox[
      RowBox[{"46544963", " ", 
       SuperscriptBox["y", "2"]}], "139367268"], "+", 
     FractionBox[
      RowBox[{"40731578", " ", "z"}], "751516279"], "-", 
     FractionBox[
      RowBox[{"41177990", " ", "y", " ", "z"}], "108764983"], "-", 
     FractionBox[
      RowBox[{"26606007", " ", 
       SuperscriptBox["z", "2"]}], "46612636"], "+", 
     RowBox[{
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["46544963", "139367268"]}], "-", 
        FractionBox[
         RowBox[{"45501317", " ", "y"}], "43903809"], "+", 
        FractionBox[
         RowBox[{"166235485", " ", 
          SuperscriptBox["y", "2"]}], "28138938"], "-", 
        FractionBox[
         RowBox[{"168386141", " ", "z"}], "819717774"], "+", 
        FractionBox[
         RowBox[{"15677552", " ", "y", " ", "z"}], "218059291"], "-", 
        FractionBox[
         RowBox[{"15992364", " ", 
          SuperscriptBox["z", "2"]}], "25871383"]}], ")"}]}], "+", 
     RowBox[{"y", " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["41177990", "108764983"]}], "+", 
        FractionBox[
         RowBox[{"64055491", " ", "y"}], "88725341"], "+", 
        FractionBox[
         RowBox[{"15677552", " ", 
          SuperscriptBox["y", "2"]}], "218059291"], "-", 
        FractionBox[
         RowBox[{"155286027", " ", "z"}], "198655888"], "+", 
        FractionBox[
         RowBox[{"253525900", " ", "y", " ", "z"}], "46511459"], "+", 
        FractionBox[
         RowBox[{"95613053", " ", 
          SuperscriptBox["z", "2"]}], "837681775"]}], ")"}]}], "+", 
     RowBox[{"y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["56020343", "32074003"]}], "+", 
        FractionBox[
         RowBox[{"112841678", " ", "y"}], "19842961"], "-", 
        FractionBox[
         RowBox[{"45501317", " ", 
          SuperscriptBox["y", "2"]}], "43903809"], "-", 
        FractionBox[
         RowBox[{"139240153", " ", "z"}], "172670104"], "+", 
        FractionBox[
         RowBox[{"64055491", " ", "y", " ", "z"}], "88725341"], "+", 
        FractionBox[
         RowBox[{"21288583", " ", 
          SuperscriptBox["z", "2"]}], "30121110"]}], ")"}]}], "+", 
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["40731578", "751516279"], "-", 
        FractionBox[
         RowBox[{"139240153", " ", "y"}], "172670104"], "-", 
        FractionBox[
         RowBox[{"168386141", " ", 
          SuperscriptBox["y", "2"]}], "819717774"], "+", 
        FractionBox[
         RowBox[{"68362401", " ", "z"}], "21097442"], "-", 
        FractionBox[
         RowBox[{"155286027", " ", "y", " ", "z"}], "198655888"], "+", 
        FractionBox[
         RowBox[{"30506956", " ", 
          SuperscriptBox["z", "2"]}], "19158511"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["26606007", "46612636"]}], "+", 
        FractionBox[
         RowBox[{"21288583", " ", "y"}], "30121110"], "-", 
        FractionBox[
         RowBox[{"15992364", " ", 
          SuperscriptBox["y", "2"]}], "25871383"], "+", 
        FractionBox[
         RowBox[{"30506956", " ", "z"}], "19158511"], "+", 
        FractionBox[
         RowBox[{"95613053", " ", "y", " ", "z"}], "837681775"], "+", 
        FractionBox[
         RowBox[{"267687310", " ", 
          SuperscriptBox["z", "2"]}], "41812157"]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8074432878953257`*^9, 3.807444430175911*^9, 
  3.807444936479163*^9, 3.80744537783202*^9, 3.807445415790944*^9, 
  3.808044665143512*^9, 3.808045164734886*^9, 3.808045406261847*^9, 
  3.810376358579644*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"93546f9b-06c5-4c7d-992b-0fce35caa810"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "It", " ", "remains", " ", "to", " ", "show", " ", "that", " ", "eps", " ",
     "is", " ", "positive", " ", "in", " ", 
    RowBox[{
     RowBox[{"R", "'"}], ".", " ", "The"}], " ", "following", " ", "produces",
     " ", "a", " ", "matrix", " ", "whose", " ", "entries", " ", "are", " ", 
    "the", " ", "coefficients", " ", "of", " ", "eps"}], ",", " ", 
   RowBox[{
   "with", " ", "the", " ", "first", " ", "entry", " ", "of", " ", "the", " ",
     "first", " ", "row", " ", "being", " ", "the", " ", "constant", " ", 
    RowBox[{"term", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8080454446504173`*^9, 3.808045473275044*^9}, {
  3.8080455195804253`*^9, 3.8080455515467443`*^9}, {3.817382613499796*^9, 
  3.817382613780438*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"9dd14e13-d62d-480a-adf9-898b51be2117"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CL", " ", "=", " ", 
  RowBox[{"CoefficientList", "[", 
   RowBox[{"eps", ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "z"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.807445781796232*^9, 3.807445816547186*^9}, {
  3.808045225702557*^9, 3.8080452270256977`*^9}, {3.808045419637568*^9, 
  3.8080454203524647`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"0992577d-7154-4360-b84d-71067e20c71d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["5500846141321149", "244816666906328125"], ",", 
     FractionBox["37953123598516354803", "196135083469856363450740867982000"],
      ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
       "819537575390238190428298498537515486388", "/", 
        "25620092201666981935388571039356742806169976862625"}], ")"}]}], ",", 
     
     RowBox[{
     "399419110063968555740152649460503", "/", 
      "25073395270038405003435993204832122319441500"}], ",", 
     RowBox[{"-", 
      FractionBox["996900321072230446549", 
       "28265977721584776320037727108325"]}], ",", 
     FractionBox["31", "3281862962710480"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["341226902517899071", "3827350352686027251814755431875"]}], 
     ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
       "82395214026388351755124258590863938564493271605553", "/", 
        "583106250325462918230394389537378752749498876261817729068973600"}], 
       ")"}]}], ",", 
     RowBox[{
     "936917232217788875391083996675852291745402710690294681876990012817047980\
95086483", "/", 
      "33792858304231548079606734060990948740657475909264589109687546520281565\
425416034327159686500"}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
       "8756984961837990781621839448282831707808284034451", "/", 
        "1604488980766111540970509436647643773798031248850999130717000"}], 
       ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox["15639347695370987254", 
       "200809947296951832766206662571525"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
       "274848542388782417774528161882306044072", "/", 
        "10944077679260013035876873823952764055579831211275"}], ")"}]}], ",", 
     
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
       "3243984136731363185763077292896976281400883446321862375380442750007400\
4364760551", "/", 
        "253890942627509422860809431459050020461780567840928216581434467231712\
1136706333066941977159500"}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
       "3905262231247648847373477099733262334815255772851713008603464924331434\
3310456979", "/", 
        "185561808929160464384864328406953490154911576783325801244004238977476\
1552102873657686903000"}], ")"}]}], ",", 
     RowBox[{
     "388069606286463066440453173969467", "/", 
      "11115213099073771252444054519768701849596624950"}], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
       "92614999845265672411134901549482517", "/", 
        "34229618238223097930026705246511855473558647450"}], ")"}]}], ",", 
     RowBox[{
     "3184545220184260070612734020901650709905254951203017751", "/", 
      "1126582647774385538476664272634999186740030432740982698440198171625"}],
      ",", 
     RowBox[{
     "192771893485949531157310111640705", "/", 
      "26887548680480655352866680690296326438785104044"}], ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["458629412388160430003", 
       "20501314158286454466274798157325"]}], ",", 
     FractionBox["6725559397413490771", "126357156177820650533563073435166"], 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8074457917699738`*^9, 3.807445819102684*^9}, 
   3.808045229456218*^9, 3.8080454228536167`*^9, 3.810376358610815*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"fab6e546-c316-48e7-884e-2cb498e2e784"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Take", " ", "the", " ", "sum", " ", "of", " ", "the", " ", "absolute", " ",
    "values", " ", "of", " ", "the", " ", "coefficients", " ", "of", " ", 
   RowBox[{"eps", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.808045560292184*^9, 3.80804557523392*^9}, {
  3.808045696242269*^9, 3.8080457141592712`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"5eedd5b6-c76d-4065-b7f8-d27504c4d44d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e", " ", "=", " ", 
  RowBox[{"Total", "[", 
   RowBox[{"Total", "[", 
    RowBox[{"Abs", "[", "CL", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8074458260279303`*^9, 3.807445828987282*^9}, {
  3.8080453103269243`*^9, 3.808045316027916*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"7b63b384-c301-4837-b13c-4cabb40c8f5d"],

Cell[BoxData[
 RowBox[{"13954946382117764123874453000468670029606047331457989496020160839747\
501948294151006763590921312378422782823024603467032454215711724134932760459757\
787113085956504150400864919428608891934693538238576755313217037949777419796401\
368888329283626030700315194732072775018270512429023420874560628120248381868090\
787377518576437253641030136996399235834955979492492483056401102785689275534905\
912692422548293557211004666800056960161970248277942996921889827118225646160521\
07424575471950514773546144865137249", "/", 
  "621068713267273556997279223040352423979133984279517526735274808840913740867\
389383773444707458855193848257394615777165399816003399801532926198899748227091\
517909102157375862808841544793148432971883109042403510324629788231868921960357\
580578914540953445968288932607218142412723730547516878099215003243851033073196\
875661321669963230952441465548875325973482721612857094699466816091684878946399\
168518665140867511497724927047061488255783636495903221813797392898063327831533\
06254340589779769104232500000"}]], "Output",
 CellChangeTimes->{
  3.807445831285173*^9, {3.808045289186782*^9, 3.808045318643166*^9}, 
   3.8103763586454163`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"9dc2e865-0d62-42b7-bbe1-37c9a9ca432c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"For", " ", "0"}], " ", "\[LessEqual]", " ", "y"}], ",", 
   RowBox[{"z", " ", "\[LessEqual]", " ", 
    RowBox[{"1", " ", "we", " ", "have", " ", "eps", 
     RowBox[{"(", 
      RowBox[{"y", ",", "z"}], ")"}]}], " ", "\[GreaterEqual]", " ", 
    RowBox[{
     RowBox[{"its", " ", "constant", " ", "term"}], " ", "-", " ", 
     RowBox[{"f", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.808045586556953*^9, 3.808045637986059*^9}, {
  3.808045773225531*^9, 3.8080457907933407`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"7e2a648a-a7f4-42ee-9ecf-3f9bf2a01ea9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", " ", "=", " ", 
  RowBox[{"e", " ", "-", " ", 
   FractionBox["5500846141321149", "244816666906328125"]}]}]], "Input",
 CellChangeTimes->{{3.807446027035592*^9, 3.807446031314231*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"5ef3c631-74f3-4102-8ddf-7366ce4ea00e"],

Cell[BoxData[
 RowBox[{"47696950223253366513658382510764825899234186183532463406092576371075\
801568727233334446889137303626376283297477395172499295318440389991930365100122\
353881575119050006366598694134406311394666361807432180860879382483135546976822\
815078748240182566255843705981413021541658691341771082562983467761033618348604\
476137763281146320131435184919794202158892399315487365784918982451951712217671\
605877860745413733999333008633424865073150962165733592020896987602062004365883\
56034863416384211", "/", 
  "287159717182335577549844630393731097154900260561453050846105516325882932996\
897080304540433727965201502269782073831144100172515301406161923493186461097586\
578830221630005176883977038684722097875089337210055424281941051144604891640864\
008022435530882845483396569922489044392869739470119189006520545394610968194255\
638153742645146896034168440904554902717656870250062939717160161779575957540850\
472524249459334267268714446250607323926864737478607770134796927383302494010929\
73221719744874460000"}]], "Output",
 CellChangeTimes->{3.80744603328955*^9, 3.808045352955165*^9, 
  3.810376358718346*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"fd625227-f677-46f6-b90b-77fb3302b924"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["5500846141321149", "244816666906328125"], " ", "//", " ", 
  "N"}]], "Input",
 CellChangeTimes->{{3.808045380699183*^9, 3.8080453823711147`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"00b5de44-2d11-4488-839d-edbcebfb0e0d"],

Cell[BoxData["0.022469246930095187`"], "Output",
 CellChangeTimes->{3.808045384473423*^9, 3.810376358740555*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"44473a82-f64d-4b1c-8149-6f7ff362e80a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", " ", "//", " ", "N"}]], "Input",
 CellChangeTimes->{{3.8074459649478397`*^9, 3.807445965811017*^9}, {
  3.807446037899639*^9, 3.8074460379947357`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"93f4b5f9-e523-49d0-861f-8d8e17effd92"],

Cell[BoxData["1.6609902910918247`*^-10"], "Output",
 CellChangeTimes->{3.807445968000964*^9, 3.807446041057493*^9, 
  3.80804535854184*^9, 3.808046256045216*^9, 3.810376358760757*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"8a07a235-5393-4e9a-a57b-cbd400c7d1b6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"This", " ", "proves", " ", "that", " ", "whenever", " ", "0"}], 
    " ", "\[LessEqual]", " ", "y"}], ",", 
   RowBox[{"z", " ", "\[LessEqual]", " ", "1"}], ",", " ", 
   RowBox[{
    RowBox[{"we", " ", "have", " ", "eps", 
     RowBox[{"(", 
      RowBox[{"y", ",", "z"}], ")"}]}], " ", "\[GreaterEqual]", " ", 
    RowBox[{"0.02", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8080456688436127`*^9, 3.8080456760741367`*^9}, {
  3.8080457237936*^9, 3.808045755153491*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"ba671ed8-901e-4bc8-9e4e-f4286abeca27"]
},
WindowSize->{927, 588},
WindowMargins->{{Automatic, 3}, {0, Automatic}},
Magnification:>2. Inherited,
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5395c3a4-07ac-4004-8228-84e57aa82311"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 327, 6, 60, "Input",ExpressionUUID->"c849f887-9c17-4ab7-ac07-551283a65d05"],
Cell[CellGroupData[{
Cell[910, 30, 1151, 30, 147, "Input",ExpressionUUID->"30350dfe-bcdd-4780-9db8-5b92fef41881"],
Cell[2064, 62, 1055, 28, 133, "Output",ExpressionUUID->"63a87964-9e78-41c6-844d-938376ad2893"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3156, 95, 521, 12, 60, "Input",ExpressionUUID->"cdb0c247-99af-49fd-b56e-3539c77992d3"],
Cell[3680, 109, 94448, 1578, 426, "Output",ExpressionUUID->"050bf0ec-07b9-4a98-9de2-dcb431a111ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98165, 1692, 259, 4, 60, "Input",ExpressionUUID->"42747b61-9275-4cfd-bce6-41957476634d"],
Cell[98427, 1698, 1069, 28, 179, "Output",ExpressionUUID->"5176132b-ea61-4748-b941-9263a92164fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99533, 1731, 512, 13, 60, "Input",ExpressionUUID->"a5136e98-9ce6-40e4-aa9a-5918438739d3"],
Cell[100048, 1746, 68205, 1115, 727, "Output",ExpressionUUID->"208afdfa-ed6d-4f20-924b-4c0dfef673a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168290, 2866, 474, 11, 60, "Input",ExpressionUUID->"3e5e933b-0aa6-4494-98ed-0863ac2fb06d"],
Cell[168767, 2879, 61269, 1005, 582, "Output",ExpressionUUID->"949f7dc6-d1b2-421c-8d99-b8574c9af449"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230073, 3889, 298, 6, 60, "Input",ExpressionUUID->"2007b6a3-ac27-4ba7-9a3c-ba7ef8fc2bd1"],
Cell[230374, 3897, 801, 19, 68, "Output",ExpressionUUID->"6cc24f52-5dc8-45e8-b870-e91f6ae59f47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231212, 3921, 477, 12, 60, "Input",ExpressionUUID->"fbb5a595-af9e-4a7c-a537-25760b0e3ec0"],
Cell[231692, 3935, 1222, 30, 284, "Output",ExpressionUUID->"65baf43d-803c-4221-b4df-3c0564aa4e0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232951, 3970, 204, 3, 60, "Input",ExpressionUUID->"e068810d-a584-48e1-a838-77adbed429e6"],
Cell[233158, 3975, 1175, 30, 284, "Output",ExpressionUUID->"e9e1e8bb-6c91-467d-8fe8-11b8dc28c49a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234370, 4010, 258, 5, 60, "Input",ExpressionUUID->"a480f317-5257-4260-ad11-294c1ce1d255"],
Cell[234631, 4017, 2011, 40, 456, "Output",ExpressionUUID->"e5a87a02-a4be-403d-ab40-176133b382be"]
}, Open  ]],
Cell[236657, 4060, 995, 26, 190, "Input",ExpressionUUID->"b435bb02-c896-4596-8f30-e2c86acd0be4"],
Cell[CellGroupData[{
Cell[237677, 4090, 877, 21, 190, "Input",ExpressionUUID->"757de7b6-7b61-49a9-b5b0-b0e0ce442431"],
Cell[238557, 4113, 1539, 38, 600, "Output",ExpressionUUID->"72b26d09-1105-46fa-90a4-b6ce608b27af"]
}, Open  ]],
Cell[240111, 4154, 309, 6, 60, "Input",ExpressionUUID->"daa15db8-4483-4c14-bbd9-9041afee3967"],
Cell[CellGroupData[{
Cell[240445, 4164, 1437, 43, 319, "Input",ExpressionUUID->"caa04bdb-c4b0-4524-b0a2-ac5bc04677b2"],
Cell[241885, 4209, 1280, 35, 327, "Output",ExpressionUUID->"6a393daf-c532-4ee2-a7ab-e438dbf763ab"]
}, Open  ]],
Cell[243180, 4247, 322, 6, 60, "Input",ExpressionUUID->"5f2211ee-e5af-4f30-8909-b9f862f96338"],
Cell[CellGroupData[{
Cell[243527, 4257, 371, 7, 60, "Input",ExpressionUUID->"2a99a644-2a6b-4d77-8f88-e5f886b892a3"],
Cell[243901, 4266, 3639, 84, 1953, "Output",ExpressionUUID->"0aa66f2c-ec8f-40b0-9a21-9f6f872b05e0"]
}, Open  ]],
Cell[247555, 4353, 427, 11, 60, "Input",ExpressionUUID->"602a55c4-aa88-485e-8ab7-8d1525a12a96"],
Cell[CellGroupData[{
Cell[248007, 4368, 1228, 24, 190, "Input",ExpressionUUID->"c9654b0b-a426-4c4f-9815-611b0354a131"],
Cell[249238, 4394, 1972, 46, 484, "Output",ExpressionUUID->"dd0c8565-2413-45b5-8fa9-d8cf1dcc879c"],
Cell[251213, 4442, 2054, 48, 527, "Output",ExpressionUUID->"99a35a86-b170-4908-9b77-ef1a7fad2244"],
Cell[253270, 4492, 1898, 42, 484, "Output",ExpressionUUID->"395033dd-1e31-4dd9-a51b-e7b1ba213a1a"],
Cell[255171, 4536, 1948, 43, 527, "Output",ExpressionUUID->"6d382e80-6ff3-4d11-9eff-2e6f327d9422"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257156, 4584, 762, 16, 190, "Input",ExpressionUUID->"f262705b-c425-44f0-8340-8c72a46fbee8"],
Cell[257921, 4602, 2713, 75, 791, "Output",ExpressionUUID->"527dc6ed-e5c3-40d8-b7dd-d1710a42b648"],
Cell[260637, 4679, 2819, 79, 791, "Output",ExpressionUUID->"6725e940-502c-4cf3-a36d-6c83be1d9617"],
Cell[263459, 4760, 2629, 71, 791, "Output",ExpressionUUID->"a797be65-4b98-4b2f-a4f7-9aa21372048f"],
Cell[266091, 4833, 2673, 73, 791, "Output",ExpressionUUID->"54b13308-45eb-4dba-9e4c-7d238d51e494"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268801, 4911, 434, 7, 218, "Input",ExpressionUUID->"f72006fc-a323-4963-8fc2-ce89145a9ece"],
Cell[269238, 4920, 156, 3, 68, "Output",ExpressionUUID->"99999dbe-a333-40b1-b5cf-e447846840d2"],
Cell[269397, 4925, 156, 3, 68, "Output",ExpressionUUID->"bd569069-5450-41f6-a296-41548031374f"],
Cell[269556, 4930, 155, 3, 68, "Output",ExpressionUUID->"6d7d98cb-c665-4b58-953d-5c71c4d0c766"],
Cell[269714, 4935, 156, 3, 68, "Output",ExpressionUUID->"145b16d1-3ed4-42b8-966e-6fd2e66ac5a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269907, 4943, 564, 11, 233, "Input",ExpressionUUID->"37b87e3b-7f76-41ce-93b3-bcfbd7646af3"],
Cell[270474, 4956, 198, 3, 68, "Output",ExpressionUUID->"eb951531-a645-4d03-be44-8c5fe3f61cf6"],
Cell[270675, 4961, 198, 3, 68, "Output",ExpressionUUID->"63055a72-f01f-42e9-9e58-1a5fce56b81e"],
Cell[270876, 4966, 198, 3, 68, "Output",ExpressionUUID->"e38caa52-7bd7-46c5-ab72-ffea6e81bc26"],
Cell[271077, 4971, 198, 3, 68, "Output",ExpressionUUID->"3a50a418-8307-40d3-8ea8-c4fd0932b2a3"]
}, Open  ]],
Cell[271290, 4977, 718, 18, 147, "Input",ExpressionUUID->"c5d24c03-f879-47f1-9793-573a29cbc8c0"],
Cell[CellGroupData[{
Cell[272033, 4999, 538, 8, 190, "Input",ExpressionUUID->"b757bc54-8a90-42f2-a8e2-c7eff1e975a5"],
Cell[272574, 5009, 339, 8, 68, "Output",ExpressionUUID->"506e0096-0015-4b17-bc91-824d354fab3a"],
Cell[272916, 5019, 341, 9, 68, "Output",ExpressionUUID->"f00800c9-f4cf-4e44-a149-daf601af226b"],
Cell[273260, 5030, 340, 9, 68, "Output",ExpressionUUID->"b73cc3f6-e262-4668-b77a-1f3d24ec4401"],
Cell[273603, 5041, 343, 9, 68, "Output",ExpressionUUID->"d3e334b3-d809-4a99-a870-284d7c4a137c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273983, 5055, 546, 11, 60, "Input",ExpressionUUID->"8ca8f1b7-6e07-46bc-9ae5-60174f23e38a"],
Cell[274532, 5068, 451, 10, 72, "Output",ExpressionUUID->"eb36a74a-3afd-44e0-9d50-0a86e86dac12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275020, 5083, 239, 4, 60, "Input",ExpressionUUID->"6def25a7-d199-4b3b-8901-b38c09a3d748"],
Cell[275262, 5089, 524, 14, 72, "Output",ExpressionUUID->"32c77dbd-ac62-4bc7-83d0-a6e1e0ee3645"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275823, 5108, 1084, 26, 190, "Input",ExpressionUUID->"9e02728a-a88a-4584-a8e1-0f9b39f09eda"],
Cell[276910, 5136, 3613, 103, 991, "Output",ExpressionUUID->"01d2d093-cc2a-423b-9060-76db784916ae"],
Cell[280526, 5241, 3627, 103, 926, "Output",ExpressionUUID->"3eb76a4c-ed0e-4b7a-bd85-b66cb1b5ef7b"],
Cell[284156, 5346, 3613, 103, 926, "Output",ExpressionUUID->"b52b66e0-a51c-4e8c-826e-6de9a3b80d08"],
Cell[287772, 5451, 3637, 104, 926, "Output",ExpressionUUID->"9cf4a437-60c2-419e-86f0-5f02f3cc9a6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291446, 5560, 819, 19, 104, "Input",ExpressionUUID->"8b1ed16d-e219-4c93-8db0-3dbe9aa5a295"],
Cell[292268, 5581, 15686, 437, 4418, "Output",ExpressionUUID->"93546f9b-06c5-4c7d-992b-0fce35caa810"]
}, Open  ]],
Cell[307969, 6021, 883, 17, 258, "Input",ExpressionUUID->"9dd14e13-d62d-480a-adf9-898b51be2117"],
Cell[CellGroupData[{
Cell[308877, 6042, 426, 9, 60, "Input",ExpressionUUID->"0992577d-7154-4360-b84d-71067e20c71d"],
Cell[309306, 6053, 3677, 96, 2741, "Output",ExpressionUUID->"fab6e546-c316-48e7-884e-2cb498e2e784"]
}, Open  ]],
Cell[312998, 6152, 444, 8, 104, "Input",ExpressionUUID->"5eedd5b6-c76d-4065-b7f8-d27504c4d44d"],
Cell[CellGroupData[{
Cell[313467, 6164, 355, 7, 60, "Input",ExpressionUUID->"7b63b384-c301-4837-b13c-4cabb40c8f5d"],
Cell[313825, 6173, 1260, 18, 1144, "Output",ExpressionUUID->"9dc2e865-0d62-42b7-bbe1-37c9a9ca432c"]
}, Open  ]],
Cell[315100, 6194, 644, 14, 147, "Input",ExpressionUUID->"7e2a648a-a7f4-42ee-9ecf-3f9bf2a01ea9"],
Cell[CellGroupData[{
Cell[315769, 6212, 291, 5, 88, "Input",ExpressionUUID->"5ef3c631-74f3-4102-8ddf-7366ce4ea00e"],
Cell[316063, 6219, 1202, 17, 1144, "Output",ExpressionUUID->"fd625227-f677-46f6-b90b-77fb3302b924"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317302, 6241, 263, 5, 88, "Input",ExpressionUUID->"00b5de44-2d11-4488-839d-edbcebfb0e0d"],
Cell[317568, 6248, 191, 2, 68, "Output",ExpressionUUID->"44473a82-f64d-4b1c-8149-6f7ff362e80a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317796, 6255, 258, 4, 60, "Input",ExpressionUUID->"93f4b5f9-e523-49d0-861f-8d8e17effd92"],
Cell[318057, 6261, 262, 3, 68, "Output",ExpressionUUID->"8a07a235-5393-4e9a-a57b-cbd400c7d1b6"]
}, Open  ]],
Cell[318334, 6267, 633, 14, 104, "Input",ExpressionUUID->"ba671ed8-901e-4bc8-9e4e-f4286abeca27"]
}
]
*)



==> anc/Matrices/Q1 <==
          1.09905261028335         -1.31424979816756         -2.92521643834159        -0.201081564450696      -0.00767337388377871         0.939766916130331
         -1.31424979816756          4.32808824818293          1.06007112887267        -0.493271185993254        -0.998356365685448        -0.553795448755769
         -2.92521643834159          1.06007112887267          10.9669550575884       -0.0245088127036893        -0.336118856481458         -4.31794789431548
        -0.201081564450696        -0.493271185993254       -0.0245088127036893          5.55886605271734        -0.121496504562876        -0.815836056400823
      -0.00767337388377871        -0.998356365685448        -0.336118856481458        -0.121496504562876          5.50918362841096         -0.37779812243381
         0.939766916130331        -0.553795448755769         -4.31794789431548        -0.815836056400823         -0.37779812243381          6.40214065014631


==> anc/Matrices/Q2 <==
         0.841388764095725         -1.74659655048358        0.0541991958633274        -0.333973419067094        -0.378596022949776        -0.570789581606155
         -1.74659655048358          5.68673586568053        -0.806394099351443         -1.03638654678003         0.721952604273451          0.70676621811082
        0.0541991958633274        -0.806394099351443          3.24031704886308        -0.205419653374504        -0.781683485767107           1.5923448330614
        -0.333973419067094         -1.03638654678003        -0.205419653374504           5.9076673398264        0.0718958221321558        -0.618148786247724
        -0.378596022949776         0.721952604273451        -0.781683485767107        0.0718958221321558          5.45082664467696         0.114140065897936
        -0.570789581606155          0.70676621811082           1.5923448330614        -0.618148786247724         0.114140065897936          6.40214065014632


==> anc/Matrices/Q3 <==
         0.263948221808725        -0.281833927670042        -0.420620743097103        -0.171915114615263        -0.184096801928548        -0.384723454892836
        -0.281833927670042           4.8268549336046         -1.13488216663404          1.46122624258198      0.000421107790674597        0.0283162082539463
        -0.420620743097103         -1.13488216663404          3.29950823608291        -0.332434837591018         0.420398044600058         0.703668110315026
        -0.171915114615263          1.46122624258198        -0.332434837591018           5.9076673398264        -0.102504821422348        -0.781022315272517
        -0.184096801928548      0.000421107790674597         0.420398044600058        -0.102504821422348          5.38978904933649       -0.0543687123881454
        -0.384723454892836        0.0283162082539463         0.703668110315026        -0.781022315272517       -0.0543687123881454          5.41826427348275


==> anc/Matrices/R0 <==
        0.0785368367379316        -0.212061442817204       -0.0144230809714972        -0.135998690043474         0.145323147814634        -0.238204428959053
        -0.212061442817204          1.98213990614939         -0.69372755964199         -1.66533569956708        -0.594427146070127         0.389263935647448
       -0.0144230809714972         -0.69372755964199          0.74706344560708          1.09717798844686           -1.533040369392         0.434726771887201
        -0.135998690043474         -1.66533569956708          1.09717798844686          5.38834006231361        -0.363780730060601         -1.09753794652494
         0.145323147814634        -0.594427146070127           -1.533040369392        -0.363780730060601           8.2799887107564         -2.05889139539313
        -0.238204428959053         0.389263935647448         0.434726771887201         -1.09753794652494         -2.05889139539313          3.34681757240172

